Orthodox queen domination: finite constructions and an asymptotic density gap

An orthodox dominating set on an $n\times n$ chessboard occupies every row of one parity and every column of a possibly different parity. For $n\ge400001$, every such set contains more than $(1/2+1/80000)n-2$ queens, on odd and even boards and with attacking or boundary queens allowed. Second-moment estimates and an exact rational line-weight certificate give a stronger bound for $p$-covers; finite diagonal completion and board extension transfer it to orthodox covers. The cost of extending an arbitrary dominating set to an orthodox cover yields an inequality with an explicit defect term. The previously constructed independent, border-free Type-A $1$-cover of $Q_{221}$ with $111$ queens supplies a finite seed. Classical amplification gives ordinary and independent domination upper bounds with coefficients $112/221$ and $113/221$, respectively. Its order 221 is below the density threshold 400001. For admissible seeds whose orders tend to infinity, the lower limit of these coefficients is at least $1/2+1/16000$.

==> anc/README.md <==
# Ancillary verification sources

This directory supplies the finite certificates, Python checkers, and Lean
formalization accompanying the manuscript. The manuscript's seven LaTeX files
are in the archive root. Program, proof, and data files reproduce the copyedited
revision of 14 September 2026 without changes.

## Python verification

From this `anc` directory, with Python 3.10 or later:

```text
python verification/verify_density_gap.py
python verification/verify_q221.py --input verification/q221_111_queens.json --out q221_report.json
```

Both checks use the Python standard library. The density checker loads
`verification/density_certificate.json` and calls `verify_geometry.py` to check
the finite line-weight certificate with exact rational arithmetic. The second
command checks the Q221 coordinates and writes its report to `q221_report.json`.

## Lean reproduction

With elan installed, start from this `anc` directory:

```text
cd lean
lake exe cache get
lake build
lake env lean AxiomAudit.lean
```

The toolchain and dependencies are pinned by `lean-toolchain`, `lakefile.toml`,
and `lake-manifest.json`. The first build requires network access to obtain
dependencies. Generated build caches are excluded from this package.

The 40 Lean source files include the declaration `orthodox_density_gap` and
its dependencies. `lean/README.md` describes the formalization scope and the
original verification record. Its workspace-specific toolchain example is a
historical local-build example; the portable commands above apply to this
archive. `lean/AXIOM_CHECK_20260910.txt` is the retained axiom-audit record.


==> anc/lean/AXIOM_CHECK_20260910.txt <==
'QueenDomination.four_representatives' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.diamond_board_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.missing_diagonals_completion' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.centered_diagonal_completion' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.centered_diagonal_completion_added' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.centered_completion_cost' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.odd_equal_parity_extension' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.recenter_board' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.add_center' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.progression_square_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.required_diagonal_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.large_half_row_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.small_half_row_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.radii_from_counts_and_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.type_b_normalized_contradiction' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.type_a_weight_contradiction' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.relaxed_bound_of_pcover_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.main_of_pcover_density_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.Certificate.coefficient_lengths' does not depend on any axioms
'QueenDomination.Certificate.nonnegative_weights' does not depend on any axioms
'QueenDomination.Certificate.integral_numerator' depends on axioms: [propext]
'QueenDomination.Certificate.exact_variations' depends on axioms: [propext]
'QueenDomination.Certificate.exact_maxima' does not depend on any axioms
'QueenDomination.Certificate.short_vertices' does not depend on any axioms
'QueenDomination.Certificate.long_vertices' does not depend on any axioms
QueenDomination.MainTheoremStatement : Prop
QueenDomination.PCoverDensityCore : Prop
QueenDomination.main_of_pcover_density_core (hcore : QueenDomination.PCoverDensityCore) :
  QueenDomination.MainTheoremStatement
'QueenDomination.pcover_classification' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.type_a_board_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.actual_four_representatives' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.actual_type_a_radii' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.actual_type_b_impossible' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.Certificate.long_whole_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.Certificate.short_whole_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.affine_lattice_capacity' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.Certificate.distinct_parity_capacity' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.Certificate.four_family_capacity' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.actual_type_a_impossible' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.pcover_density_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.main_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
'QueenDomination.orthodox_density_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
QueenDomination.pcover_density_core : QueenDomination.PCoverDensityCore
QueenDomination.main_theorem : QueenDomination.MainTheoremStatement
QueenDomination.orthodox_density_gap (n : ℕ) (C : Finset QueenDomination.Square) (hn : 400001 ≤ n)
  (hC : QueenDomination.Orthodox n C) : 40001 / 80000 * ↑n - 2 < ↑C.card


==> anc/lean/AxiomAudit.lean <==
import QueenDomination

-- Display kernel dependencies. Conditional theorems retain their hypotheses;
-- absence of extra axioms does not remove those hypotheses.
#print axioms QueenDomination.four_representatives
#print axioms QueenDomination.diamond_board_iff
#print axioms QueenDomination.missing_diagonals_completion
#print axioms QueenDomination.centered_diagonal_completion
#print axioms QueenDomination.centered_diagonal_completion_added
#print axioms QueenDomination.centered_completion_cost
#print axioms QueenDomination.odd_equal_parity_extension
#print axioms QueenDomination.recenter_board
#print axioms QueenDomination.add_center
#print axioms QueenDomination.progression_square_sum
#print axioms QueenDomination.required_diagonal_moment
#print axioms QueenDomination.large_half_row_moment
#print axioms QueenDomination.small_half_row_moment
#print axioms QueenDomination.radii_from_counts_and_moments
#print axioms QueenDomination.type_b_normalized_contradiction
#print axioms QueenDomination.type_a_weight_contradiction
#print axioms QueenDomination.relaxed_bound_of_pcover_core
#print axioms QueenDomination.main_of_pcover_density_core
#print axioms QueenDomination.Certificate.coefficient_lengths
#print axioms QueenDomination.Certificate.nonnegative_weights
#print axioms QueenDomination.Certificate.integral_numerator
#print axioms QueenDomination.Certificate.exact_variations
#print axioms QueenDomination.Certificate.exact_maxima
#print axioms QueenDomination.Certificate.short_vertices
#print axioms QueenDomination.Certificate.long_vertices

#check QueenDomination.MainTheoremStatement
#check QueenDomination.PCoverDensityCore
#check QueenDomination.main_of_pcover_density_core

-- Completed actual-board chain and unconditional final theorem.
#print axioms QueenDomination.pcover_classification
#print axioms QueenDomination.type_a_board_moments
#print axioms QueenDomination.actual_four_representatives
#print axioms QueenDomination.actual_type_a_radii
#print axioms QueenDomination.actual_type_b_impossible
#print axioms QueenDomination.Certificate.long_whole_bound
#print axioms QueenDomination.Certificate.short_whole_bound
#print axioms QueenDomination.affine_lattice_capacity
#print axioms QueenDomination.Certificate.distinct_parity_capacity
#print axioms QueenDomination.Certificate.four_family_capacity
#print axioms QueenDomination.actual_type_a_impossible
#print axioms QueenDomination.pcover_density_core
#print axioms QueenDomination.main_theorem
#print axioms QueenDomination.orthodox_density_gap
#check QueenDomination.pcover_density_core
#check QueenDomination.main_theorem
#check QueenDomination.orthodox_density_gap


==> anc/lean/QueenDomination.lean <==
import QueenDomination.IntegerBounds
import QueenDomination.Arithmetic
import QueenDomination.Stability
import QueenDomination.MomentIdentities
import QueenDomination.TypeB
import QueenDomination.FiniteGeometry
import QueenDomination.Definitions
import QueenDomination.Completion
import QueenDomination.CompletionCost
import QueenDomination.BoardExtension
import QueenDomination.Reduction
import QueenDomination.Certificate
import QueenDomination.MainTheorem


==> anc/lean/QueenDomination/AffineCertificate.lean <==
import QueenDomination.Piecewise

namespace QueenDomination.Certificate

abbrev Affine := ℤ×ℤ×ℤ

def affineEval (a : Affine) (x y : ℚ) : ℚ :=
  (a.1:ℚ)*x+(a.2.1:ℚ)*y+(a.2.2:ℚ)

def weightedSum : List (Affine×ℤ) → Affine
  | [] => (0,0,0)
  | (a,t)::rest =>
      let r := weightedSum rest
      (t*a.1+r.1,t*a.2.1+r.2.1,t*a.2.2+r.2.2)

theorem weightedSum_nonneg (ws : List (Affine×ℤ)) (x y : ℚ)
    (hw : ∀ w∈ws, 0≤w.2 ∧ 0≤affineEval w.1 x y) :
    0≤affineEval (weightedSum ws) x y := by
  induction ws with
  | nil => simp [weightedSum,affineEval]
  | cons w ws ih =>
    have hhead := hw w List.mem_cons_self
    have htail := ih (by intro a ha; exact hw a (List.mem_cons_of_mem _ ha))
    have hm : (0:ℚ)≤(w.2:ℚ)*affineEval w.1 x y :=
      mul_nonneg (by exact_mod_cast hhead.1) hhead.2
    have heq : affineEval (weightedSum (w::ws)) x y=
        (w.2:ℚ)*affineEval w.1 x y+affineEval (weightedSum ws) x y := by
      simp only [weightedSum,affineEval]
      push_cast
      ring
    rw [heq]
    linarith

def dualCheck (target : Affine) (ws : List (Affine×ℤ)) : Bool :=
  let b := weightedSum ws
  decide (2*target.1=b.1 ∧ 2*target.2.1=b.2.1 ∧ b.2.2≤2*target.2.2) &&
    ws.all (fun w => decide (0≤w.2))

def emptyCheck (ws : List (Affine×ℤ)) : Bool :=
  let b := weightedSum ws
  decide (b.1=0 ∧ b.2.1=0 ∧ b.2.2<0) && ws.all (fun w => decide (0≤w.2))

theorem dualCheck_sound (target : Affine) (ws : List (Affine×ℤ)) (x y : ℚ)
    (h : dualCheck target ws=true) (hw : ∀ w∈ws, 0≤affineEval w.1 x y) :
    0≤affineEval target x y := by
  obtain ⟨hb,hn⟩ := Bool.and_eq_true_iff.mp h
  have hb' : 2*target.1=(weightedSum ws).1 ∧
      2*target.2.1=(weightedSum ws).2.1 ∧ (weightedSum ws).2.2≤2*target.2.2 := of_decide_eq_true hb
  have hnon := weightedSum_nonneg ws x y
    (by intro w hw'; exact ⟨of_decide_eq_true ((List.all_eq_true.mp hn) w hw'),hw w hw'⟩)
  have hx : 2*(target.1:ℚ)=((weightedSum ws).1:ℚ) := by exact_mod_cast hb'.1
  have hy : 2*(target.2.1:ℚ)=((weightedSum ws).2.1:ℚ) := by exact_mod_cast hb'.2.1
  have hc : ((weightedSum ws).2.2:ℚ)≤2*(target.2.2:ℚ) := by exact_mod_cast hb'.2.2
  dsimp [affineEval] at *
  rw [←hx,←hy] at hnon
  nlinarith only [hnon,hc]

theorem emptyCheck_sound (ws : List (Affine×ℤ)) (x y : ℚ)
    (h : emptyCheck ws=true) (hw : ∀ w∈ws, 0≤affineEval w.1 x y) : False := by
  obtain ⟨hb,hn⟩ := Bool.and_eq_true_iff.mp h
  have hb' : (weightedSum ws).1=0 ∧ (weightedSum ws).2.1=0 ∧ (weightedSum ws).2.2<0 := of_decide_eq_true hb
  have hnon := weightedSum_nonneg ws x y
    (by intro w hw'; exact ⟨of_decide_eq_true ((List.all_eq_true.mp hn) w hw'),hw w hw'⟩)
  dsimp [affineEval] at hnon
  rw [hb'.1,hb'.2.1] at hnon
  norm_num at hnon
  have hc : ((weightedSum ws).2.2:ℚ)<0 := by exact_mod_cast hb'.2.2
  linarith

def coeff (s : Segment) : ℤ×ℤ :=
  let t := 2400/(s.2.1-s.1.1)
  (t*(s.2.2-s.1.2),t*(s.1.2*s.2.1-s.2.2*s.1.1))

def cellTarget (a b d s : Segment) : Affine :=
  ((coeff a).1+(coeff d).1+(coeff s).1,
    (coeff b).1-(coeff d).1+(coeff s).1,
    (coeff a).2+(coeff b).2+(coeff d).2+(coeff s).2-2400000000)

theorem cellTarget_eval (a b d s : Segment) (x y : ℚ) :
    affineEval (cellTarget a b d s) x y=
      segmentValue a x+segmentValue b y+segmentValue d (x-y)+segmentValue s (x+y)-2400000000 := by
  dsimp [affineEval,cellTarget,coeff,segmentValue,segmentQ]
  push_cast
  ring

def cellConstraint (a b d s : Segment) : ℕ → Affine
  | 0 => (1,0,-a.1.1)
  | 1 => (-1,0,a.2.1)
  | 2 => (0,1,-b.1.1)
  | 3 => (0,-1,b.2.1)
  | 4 => (1,-1,-d.1.1)
  | 5 => (-1,1,d.2.1)
  | 6 => (1,1,-s.1.1)
  | 7 => (-1,-1,s.2.1)
  | _ => (0,0,0)

theorem cellConstraint_nonneg (a b d s : Segment) (x y : ℚ)
    (ha : (a.1.1:ℚ)≤x ∧ x≤(a.2.1:ℚ))
    (hb : (b.1.1:ℚ)≤y ∧ y≤(b.2.1:ℚ))
    (hd : (d.1.1:ℚ)≤x-y ∧ x-y≤(d.2.1:ℚ))
    (hs : (s.1.1:ℚ)≤x+y ∧ x+y≤(s.2.1:ℚ)) (i : ℕ) :
    0≤affineEval (cellConstraint a b d s i) x y := by
  match i with
  | 0 | 1 | 2 | 3 | 4 | 5 | 6 | 7 | _+8 =>
    simp [cellConstraint,affineEval] <;> linarith

def emptyPatterns : List (List (ℕ×ℤ)) :=
  [[(0,1),(1,1)],[(2,1),(3,1)],[(4,1),(5,1)],[(6,1),(7,1)],
   [(0,1),(2,1),(7,1)],[(0,1),(3,1),(5,1)],[(0,2),(5,1),(7,1)],
   [(1,1),(2,1),(4,1)],[(1,1),(3,1),(6,1)],[(1,2),(4,1),(6,1)],
   [(2,2),(4,1),(7,1)],[(3,2),(5,1),(6,1)]]

def pairMultipliers (c : ℕ → Affine) (target : Affine) (code : ℕ) : List (Affine×ℤ) :=
  let a := c ((code-2)/8)
  let b := c ((code-2)%8)
  let det := a.1*b.2.1-a.2.1*b.1
  [(a,2*(target.1*b.2.1-target.2.1*b.1)/det),
   (b,2*(a.1*target.2.1-a.2.1*target.1)/det)]

def emptinessMultipliers (c : ℕ → Affine) (code : ℕ) : List (Affine×ℤ) :=
  (emptyPatterns.getD (code-66) []).map (fun z => (c z.1,z.2))

def checkLocal (a b d s : Segment) (code : ℕ) : Bool :=
  let c := cellConstraint a b d s
  let target := cellTarget a b d s
  if code=1 then dualCheck target [] else
  if 2≤code ∧ code<66 then dualCheck target (pairMultipliers c target code) else
  if 66≤code then emptyCheck (emptinessMultipliers c code) else false

theorem checkLocal_sound (a b d s : Segment) (code : ℕ) (x y : ℚ)
    (hcheck : checkLocal a b d s code=true)
    (ha : (a.1.1:ℚ)≤x ∧ x≤(a.2.1:ℚ))
    (hb : (b.1.1:ℚ)≤y ∧ y≤(b.2.1:ℚ))
    (hd : (d.1.1:ℚ)≤x-y ∧ x-y≤(d.2.1:ℚ))
    (hs : (s.1.1:ℚ)≤x+y ∧ x+y≤(s.2.1:ℚ)) :
    2400000000≤segmentValue a x+segmentValue b y+
      segmentValue d (x-y)+segmentValue s (x+y) := by
  have hc := cellConstraint_nonneg a b d s x y ha hb hd hs
  have htarget : 0≤affineEval (cellTarget a b d s) x y := by
    unfold checkLocal at hcheck
    split_ifs at hcheck with h1 h2 h3
    · exact dualCheck_sound _ [] x y hcheck (by simp)
    · apply dualCheck_sound _ _ x y hcheck
      intro w hw
      simp only [pairMultipliers,List.mem_cons,List.not_mem_nil,or_false] at hw
      rcases hw with rfl | rfl <;> exact hc _
    · apply False.elim
      apply emptyCheck_sound _ x y hcheck
      intro w hw
      obtain ⟨z,_,rfl⟩ := List.mem_map.mp hw
      exact hc _
  rw [cellTarget_eval] at htarget
  linarith

end QueenDomination.Certificate


==> anc/lean/QueenDomination/AllCellWitnesses.lean <==
import QueenDomination.CellWitnessLong0
import QueenDomination.CellWitnessLong1
import QueenDomination.CellWitnessLong2
import QueenDomination.CellWitnessLong3
import QueenDomination.CellWitnessShort0
import QueenDomination.CellWitnessShort1
import QueenDomination.CellWitnessShort2
import QueenDomination.CellWitnessShort3
import Mathlib.Data.Fintype.Fin

set_option maxRecDepth 1000000
set_option maxHeartbeats 0

namespace QueenDomination.Certificate

theorem long_rows_certified (i : Fin 40) : RowCertified 6312 lWeights 64 i.val := by
  fin_cases i
  · exact ⟨longCodes0,longRowCheck0⟩
  · exact ⟨longCodes1,longRowCheck1⟩
  · exact ⟨longCodes2,longRowCheck2⟩
  · exact ⟨longCodes3,longRowCheck3⟩
  · exact ⟨longCodes4,longRowCheck4⟩
  · exact ⟨longCodes5,longRowCheck5⟩
  · exact ⟨longCodes6,longRowCheck6⟩
  · exact ⟨longCodes7,longRowCheck7⟩
  · exact ⟨longCodes8,longRowCheck8⟩
  · exact ⟨longCodes9,longRowCheck9⟩
  · exact ⟨longCodes10,longRowCheck10⟩
  · exact ⟨longCodes11,longRowCheck11⟩
  · exact ⟨longCodes12,longRowCheck12⟩
  · exact ⟨longCodes13,longRowCheck13⟩
  · exact ⟨longCodes14,longRowCheck14⟩
  · exact ⟨longCodes15,longRowCheck15⟩
  · exact ⟨longCodes16,longRowCheck16⟩
  · exact ⟨longCodes17,longRowCheck17⟩
  · exact ⟨longCodes18,longRowCheck18⟩
  · exact ⟨longCodes19,longRowCheck19⟩
  · exact ⟨longCodes20,longRowCheck20⟩
  · exact ⟨longCodes21,longRowCheck21⟩
  · exact ⟨longCodes22,longRowCheck22⟩
  · exact ⟨longCodes23,longRowCheck23⟩
  · exact ⟨longCodes24,longRowCheck24⟩
  · exact ⟨longCodes25,longRowCheck25⟩
  · exact ⟨longCodes26,longRowCheck26⟩
  · exact ⟨longCodes27,longRowCheck27⟩
  · exact ⟨longCodes28,longRowCheck28⟩
  · exact ⟨longCodes29,longRowCheck29⟩
  · exact ⟨longCodes30,longRowCheck30⟩
  · exact ⟨longCodes31,longRowCheck31⟩
  · exact ⟨longCodes32,longRowCheck32⟩
  · exact ⟨longCodes33,longRowCheck33⟩
  · exact ⟨longCodes34,longRowCheck34⟩
  · exact ⟨longCodes35,longRowCheck35⟩
  · exact ⟨longCodes36,longRowCheck36⟩
  · exact ⟨longCodes37,longRowCheck37⟩
  · exact ⟨longCodes38,longRowCheck38⟩
  · exact ⟨longCodes39,longRowCheck39⟩

theorem short_rows_certified (i : Fin 40) : RowCertified 1696 sWeights 17 i.val := by
  fin_cases i
  · exact ⟨shortCodes0,shortRowCheck0⟩
  · exact ⟨shortCodes1,shortRowCheck1⟩
  · exact ⟨shortCodes2,shortRowCheck2⟩
  · exact ⟨shortCodes3,shortRowCheck3⟩
  · exact ⟨shortCodes4,shortRowCheck4⟩
  · exact ⟨shortCodes5,shortRowCheck5⟩
  · exact ⟨shortCodes6,shortRowCheck6⟩
  · exact ⟨shortCodes7,shortRowCheck7⟩
  · exact ⟨shortCodes8,shortRowCheck8⟩
  · exact ⟨shortCodes9,shortRowCheck9⟩
  · exact ⟨shortCodes10,shortRowCheck10⟩
  · exact ⟨shortCodes11,shortRowCheck11⟩
  · exact ⟨shortCodes12,shortRowCheck12⟩
  · exact ⟨shortCodes13,shortRowCheck13⟩
  · exact ⟨shortCodes14,shortRowCheck14⟩
  · exact ⟨shortCodes15,shortRowCheck15⟩
  · exact ⟨shortCodes16,shortRowCheck16⟩
  · exact ⟨shortCodes17,shortRowCheck17⟩
  · exact ⟨shortCodes18,shortRowCheck18⟩
  · exact ⟨shortCodes19,shortRowCheck19⟩
  · exact ⟨shortCodes20,shortRowCheck20⟩
  · exact ⟨shortCodes21,shortRowCheck21⟩
  · exact ⟨shortCodes22,shortRowCheck22⟩
  · exact ⟨shortCodes23,shortRowCheck23⟩
  · exact ⟨shortCodes24,shortRowCheck24⟩
  · exact ⟨shortCodes25,shortRowCheck25⟩
  · exact ⟨shortCodes26,shortRowCheck26⟩
  · exact ⟨shortCodes27,shortRowCheck27⟩
  · exact ⟨shortCodes28,shortRowCheck28⟩
  · exact ⟨shortCodes29,shortRowCheck29⟩
  · exact ⟨shortCodes30,shortRowCheck30⟩
  · exact ⟨shortCodes31,shortRowCheck31⟩
  · exact ⟨shortCodes32,shortRowCheck32⟩
  · exact ⟨shortCodes33,shortRowCheck33⟩
  · exact ⟨shortCodes34,shortRowCheck34⟩
  · exact ⟨shortCodes35,shortRowCheck35⟩
  · exact ⟨shortCodes36,shortRowCheck36⟩
  · exact ⟨shortCodes37,shortRowCheck37⟩
  · exact ⟨shortCodes38,shortRowCheck38⟩
  · exact ⟨shortCodes39,shortRowCheck39⟩

end QueenDomination.Certificate


==> anc/lean/QueenDomination/Arithmetic.lean <==
import Mathlib.Algebra.Order.Ring.Basic
import Mathlib.Data.Rat.Cast.Order
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Ring

/-!
Exact arithmetic and algebra for the manuscript.
Every theorem states all of its hypotheses. These lemmas alone are not a
formal proof of the board-level density theorem.
-/
namespace QueenDomination

def c0 : ℚ := 8001 / 16000
def c1 : ℚ := 40001 / 80000
def eta : ℚ := 1 / 4000
def tau : ℚ := 1 / 100000
def vminus : ℚ := 1 - tau
def vplus : ℚ := 1 + eta / 2
def hzero : ℚ := eta + tau
def a0 : ℚ := 157787 / 200000
def b0 : ℚ := 42387 / 200000
def upper : ℚ := 8/3 + 4*eta + 4*tau + (4/3)*tau^2
def lower : ℚ := 8/3 - 8*eta - 8*tau - (2/3)*tau^2 -
  vplus*hzero^2 - 8*vplus^2*tau - hzero^2*tau/2 - (8/3)*vplus*tau^2
def threshold : ℚ := 1000000
def integral : ℚ := 399330879 / 200
def latticeError : ℚ := 15382564

theorem transfer_coefficient : (c0 + 2) / 5 = c1 := by
  norm_num [c0, c1]

theorem long_margin :
    (16/3 : ℚ) * (a0^3 + (vminus-a0)^3) - upper =
      338621680389 / 250000000000000 := by
  norm_num [a0, vminus, upper, tau, eta]

theorem short_margin :
    lower - (16/3 : ℚ) * ((vplus-b0)^3+b0^3) =
      556961968703 / 250000000000000 := by
  norm_num [lower, vplus, b0, tau, eta, hzero]

theorem weight_margin :
    (2-3*eta)*threshold-integral-(latticeError+2*threshold)*tau =
      15136121 / 6250 := by
  norm_num [eta, threshold, integral, latticeError, tau]

theorem type_b_margin :
    (8/3 : ℚ) - (2/3)*tau^2 -
      ((4/3)*vplus^3+2*vplus^2*tau+(2/3)*vplus*tau^2+8*eta) =
      53232530627883 / 40000000000000 := by
  norm_num [tau, eta, vplus]

theorem parallelogram (x y : ℚ) :
    (y-x)^2+(x+y)^2=2*x^2+2*y^2 := by ring

def diagonalMoment (t u : ℚ) : ℚ :=
  ((t+2*u)^3+t^3)/3+(t+2*u)^2+(t+4*u)/3

theorem moment_expansion (e f u : ℚ) :
    diagonalMoment e u + diagonalMoment f u =
    (16/3)*(((e+f)/4+u)^3+((e+f)/4)^3) +
    ((e+f)/2+u)*(e-f)^2 + 8*((e+f)/4+u)^2 +
    (e-f)^2/2 + (8*((e+f)/4+u)-4*((e+f)/4))/3 := by
  unfold diagonalMoment
  ring

theorem long_radius_of_bounds (A B : ℚ)
    (hsum : vminus ≤ A+B)
    (hmoment : (16/3)*(A^3+B^3) ≤ upper) : A < a0 := by
  by_contra h
  have hA : a0 ≤ A := le_of_not_gt h
  have hcube : (vminus-A)^3 ≤ B^3 :=
    (Odd.strictMono_pow (by decide : Odd (3 : ℕ))).monotone (by linarith)
  have hfactor : 0 ≤ 3*vminus*(A-a0)*(A+a0-vminus) := by
    apply mul_nonneg
    · apply mul_nonneg
      · norm_num [vminus, tau]
      · linarith
    · have : 0 < 2*a0-vminus := by norm_num [a0, vminus, tau]
      linarith
  have hphi : a0^3+(vminus-a0)^3 ≤ A^3+(vminus-A)^3 := by
    nlinarith only [hfactor]
  have hmargin := long_margin
  nlinarith

theorem short_radius_of_bounds (A B : ℚ)
    (_hA : 0 ≤ A) (hBA : B ≤ A)
    (hsum : A+B ≤ vplus)
    (hmoment : lower ≤ (16/3)*(A^3+B^3)) : B < b0 := by
  by_contra h
  have hB : b0 ≤ B := le_of_not_gt h
  have hcube : A^3 ≤ (vplus-B)^3 :=
    (Odd.strictMono_pow (by decide : Odd (3 : ℕ))).monotone (by linarith)
  have hfactor : 0 ≤ 3*vplus*(B-b0)*(vplus-B-b0) := by
    apply mul_nonneg
    · apply mul_nonneg
      · norm_num [vplus, eta]
      · linarith
    · linarith
  have hphi : (vplus-B)^3+B^3 ≤ (vplus-b0)^3+b0^3 := by
    nlinarith only [hfactor]
  have hmargin := short_margin
  nlinarith

theorem radii_with_imbalance (A B delta : ℚ)
    (hA : A < a0) (hB : B < b0) (hd : delta ≤ hzero) :
    A+delta/4 < 789/1000 ∧ B+delta/4 < 53/250 := by
  constructor <;> norm_num [a0, b0, hzero, eta, tau] at * <;> linarith

theorem type_a_weight_contradiction (k r g : ℚ)
    (hk : 100000 ≤ k) (hr : r ≤ k/4000)
    (hg : 2*k-3*r-2 ≤ g)
    (hw : g*threshold ≤ k*integral+latticeError) : False := by
  norm_num [threshold, integral, latticeError] at hw
  linarith

theorem relaxed_transfer (n N h P : ℚ)
    (hh : (n-1)/2 ≤ h)
    (hsize : P ≤ 5*N-4*h)
    (hgap : c0*(n-1)-1 < P) : c1*(n-1)-1/5 < N := by
  norm_num [c0, c1] at *
  linarith

theorem orthodox_transfer (n N d P : ℚ)
    (_hd0 : 0 ≤ d) (hd2 : d ≤ 2)
    (hsize : P ≤ N+d)
    (hgap : c1*(n+d-1)-1/5 < P) : c1*n-2 < N := by
  norm_num [c1] at *
  linarith

end QueenDomination


==> anc/lean/QueenDomination/BoardCharging.lean <==
import QueenDomination.RepresentativeGeometry
import QueenDomination.ChargingCapacity
import QueenDomination.WholeWeightBound

namespace QueenDomination
open Certificate

theorem scaled_row_bound (L : ℕ) (z : ℤ) (hz : |z|≤(L:ℤ)) (hL : (0:ℚ)<L) :
    |(4000/(L:ℚ))*(z:ℚ)|≤4000 := by
  have hzq : |(z:ℚ)|≤(L:ℚ) := by exact_mod_cast hz
  have h := div_le_div_of_nonneg_right hzq (le_of_lt hL)
  rw [div_self (ne_of_gt hL)] at h
  have hs : 0≤4000/(L:ℚ) := le_of_lt (div_pos (by norm_num) hL)
  have heq : |(4000/(L:ℚ))*(z:ℚ)|=4000*(|(z:ℚ)|/(L:ℚ)) := by
    rcases le_total 0 (z:ℚ) with hz0 | hz0
    · rw [abs_of_nonneg (mul_nonneg hs hz0),abs_of_nonneg hz0]; ring
    · rw [abs_of_nonpos (mul_nonpos_of_nonneg_of_nonpos hs hz0),abs_of_nonpos hz0]; ring
  rw [heq]
  linarith

/-- The weight contradiction now starts with an actual finite p-cover. -/
theorem actual_type_a_impossible (L e f u : ℕ) (p : Fin 2) (C : Finset Square)
    (hL : 200000≤L) (hN : 8000*C.card≤8001*L)
    (hC : CenteredPCover (L:ℤ) p C)
    (hD : CentralOccupied (DiffOccupied C) e)
    (hS : CentralOccupied (SumOccupied C) f)
    (ho : ∀ j<u, SymmetricOccupied (DiffOccupied C) (e+2*(j+1)) ∧
      SymmetricOccupied (SumOccupied C) (f+2*(j+1)))
    (ht : L≤e+f+2*u+2) (hpar : (e+f)%2=p.val) : False := by
  classical
  obtain ⟨hrd,hrs,hcd,hcs⟩ := actual_type_a_radii L e f u p C hL hN hC hD hS ho ht
  obtain ⟨G,hGC,hcount,hX,hY,hDi,hSi,hmem⟩ :=
    actual_four_representatives L e f u p C hC hD hS ho ht
  have hLq : (200000:ℚ)≤L := by exact_mod_cast hL
  have hLp : (0:ℚ)<L := by linarith
  have hp := p.isLt
  have hpx (c : Square) (hc : c∈G) : c.1%2=(p.val:ℤ) :=
    rowLines_parity L p c.1 (hmem c hc).1
  have hpy (c : Square) (hc : c∈G) : c.2%2=(p.val:ℤ) :=
    rowLines_parity L p c.2 (hmem c hc).2.1
  have hind (c : Square) (hc : c∈G) :=
    half_diagonal_indices c ((hpx c hc).trans (hpy c hc).symm)
  have hdpar (c : Square) (hc : c∈G) :
      diffIndex c%2=(e:ℤ)%2 ↔ sumIndex c%2=(f:ℤ)%2 := by
    apply corresponding_diagonal_parities _ _ _ _ (p.val:ℤ)
    · rw [(hind c hc).2.2,hpy c hc]
      omega
    · have h : ((e:ℤ)+(f:ℤ))%2=(p.val:ℤ) := by exact_mod_cast hpar
      omega
  have hdgeom (c : Square) (hc : c∈G) :
      |(8000/(L:ℚ))*(diffIndex c:ℚ)|≤6312 ∧
      (diffIndex c%2≠(e:ℤ)%2 → |(8000/(L:ℚ))*(diffIndex c:ℚ)|≤1696) := by
    have h := required_diagonal_scaled_bound L e u (halfDiff c) (hmem c hc).2.2.1 hLp hrd hcd
    rw [(hind c hc).1] at h
    have heq : (8000/(L:ℚ))*(diffIndex c:ℚ)=8000*(diffIndex c:ℚ)/(L:ℚ) := by ring
    rw [heq]
    exact ⟨h.1,h.2 (diffIndex c) rfl⟩
  have hsgeom (c : Square) (hc : c∈G) :
      |(8000/(L:ℚ))*(sumIndex c:ℚ)|≤6312 ∧
      (sumIndex c%2≠(f:ℤ)%2 → |(8000/(L:ℚ))*(sumIndex c:ℚ)|≤1696) := by
    have h := required_diagonal_scaled_bound L f u (halfSum c) (hmem c hc).2.2.2 hLp hrs hcs
    rw [(hind c hc).2.1] at h
    have heq : (8000/(L:ℚ))*(sumIndex c:ℚ)=8000*(sumIndex c:ℚ)/(L:ℚ) := by ring
    rw [heq]
    exact ⟨h.1,h.2 (sumIndex c) rfl⟩
  have hxgeom (c : Square) (hc : c∈G) : |(4000/(L:ℚ))*(c.1:ℚ)|≤4000 :=
    scaled_row_bound L c.1 (hC.1 c (hGC hc)).1 hLp
  have hygeom (c : Square) (hc : c∈G) : |(4000/(L:ℚ))*(c.2:ℚ)|≤4000 :=
    scaled_row_bound L c.2 (hC.1 c (hGC hc)).2 hLp
  have hXinj : Set.InjOn (fun c : Square => c.1) G := by
    intro c hc b hb heq
    apply hX hc hb
    dsimp at heq
    dsimp [halfX]
    rw [heq]
  have hYinj : Set.InjOn (fun c : Square => c.2) G := by
    intro c hc b hb heq
    apply hY hc hb
    dsimp at heq
    dsimp [halfY]
    rw [heq]
  have hDinj : Set.InjOn diffIndex G := by
    intro c hc b hb heq
    apply hDi hc hb
    rw [(hind c hc).1,(hind b hb).1,heq]
  have hSinj : Set.InjOn sumIndex G := by
    intro c hc b hb heq
    apply hSi hc hb
    rw [(hind c hc).2.1,(hind b hb).2.1,heq]
  have hpoint (c : Square) (hc : c∈G) :
      2400000000≤evalQ fKnots |(4000/(L:ℚ))*(c.1:ℚ)|+
        evalQ fKnots |(4000/(L:ℚ))*(c.2:ℚ)|+
        diagonalWeight (diffIndex c) e (8000/(L:ℚ))+
        diagonalWeight (sumIndex c) f (8000/(L:ℚ)) := by
    have hid := (hind c hc).1
    have his := (hind c hc).2.1
    dsimp [halfDiff] at hid
    dsimp [halfSum] at his
    have heqd : (4000/(L:ℚ))*(c.1:ℚ)-(4000/(L:ℚ))*(c.2:ℚ)=
        -((8000/(L:ℚ))*(diffIndex c:ℚ)) := by
      calc
        _=(4000/(L:ℚ))*((c.1:ℚ)-(c.2:ℚ)) := by ring
        _=(4000/(L:ℚ))*(-2*(diffIndex c:ℚ)) := by congr 1; linarith
        _=_ := by ring
    have heqs : (4000/(L:ℚ))*(c.1:ℚ)+(4000/(L:ℚ))*(c.2:ℚ)=
        (8000/(L:ℚ))*(sumIndex c:ℚ) := by
      calc
        _=(4000/(L:ℚ))*((c.1:ℚ)+(c.2:ℚ)) := by ring
        _=(4000/(L:ℚ))*(2*(sumIndex c:ℚ)) := by congr 1; linarith
        _=_ := by ring
    by_cases hmatch : diffIndex c%2=(e:ℤ)%2
    · have hmatchs := (hdpar c hc).mp hmatch
      simp only [diagonalWeight,if_pos hmatch,if_pos hmatchs]
      have h := long_whole_bound ((4000/(L:ℚ))*(c.1:ℚ)) ((4000/(L:ℚ))*(c.2:ℚ))
        (hxgeom c hc) (hygeom c hc)
        (by rw [heqd,abs_neg]; exact (hdgeom c hc).1)
        (by rw [heqs]; exact (hsgeom c hc).1)
      simpa only [heqd,heqs,abs_neg] using h
    · have hmatchs : sumIndex c%2≠(f:ℤ)%2 := fun h => hmatch ((hdpar c hc).mpr h)
      simp only [diagonalWeight,if_neg hmatch,if_neg hmatchs]
      have h := short_whole_bound ((4000/(L:ℚ))*(c.1:ℚ)) ((4000/(L:ℚ))*(c.2:ℚ))
        (hxgeom c hc) (hygeom c hc)
        (by rw [heqd,abs_neg]; exact (hdgeom c hc).2 hmatch)
        (by rw [heqs]; exact (hsgeom c hc).2 hmatchs)
      simpa only [heqd,heqs,abs_neg] using h
  have hcap := four_family_capacity G (fun c : Square => c.1) (fun c : Square => c.2)
    diffIndex sumIndex p.val e f L hLp hXinj hYinj hDinj hSinj
    (by intro c hc; rw [hpx c hc]; omega) (by intro c hc; rw [hpy c hc]; omega)
    hxgeom hygeom (by intro c hc; exact (hdgeom c hc).1)
    (by intro c hc; exact (hsgeom c hc).1)
    (by intro c hc; exact (hdgeom c hc).2) (by intro c hc; exact (hsgeom c hc).2) hpoint
  have hcountq : 4*(L:ℚ)≤3*(C.card:ℚ)+(G.card:ℚ)+2 := by exact_mod_cast hcount
  have hNq : 8000*(C.card:ℚ)≤8001*(L:ℚ) := by exact_mod_cast hN
  linarith

end QueenDomination


==> anc/lean/QueenDomination/BoardExtension.lean <==
import QueenDomination.CompletionCost

namespace QueenDomination

/-- Explicit extension: shift the old board a columns, add d rows and columns,
    and pair the new rows with the new columns. -/
theorem extend_board (n d a : ℕ) (p q : Fin 2) (C : Finset Square)
    (had : a≤d) (hpar : ((p.val:ℤ)+(a:ℤ))%2=(q.val:ℤ))
    (hC : Dominates n C)
    (hcol : ∀ x : ℤ, 0≤x → x<(n:ℤ) → x%2=(p.val:ℤ) → OccupiedColumn C x)
    (hrow : ∀ y : ℤ, 0≤y → y<(n:ℤ) → y%2=(q.val:ℤ) → OccupiedRow C y) :
    ∃ P : Finset Square, P.card≤C.card+d ∧ Dominates (n+d) P ∧
      (∀ x : ℤ, 0≤x → x<((n+d:ℕ):ℤ) → x%2=(q.val:ℤ) → OccupiedColumn P x) ∧
      (∀ y : ℤ, 0≤y → y<((n+d:ℕ):ℤ) → y%2=(q.val:ℤ) → OccupiedRow P y) := by
  classical
  let tr : Square → Square := fun c => (c.1+(a:ℤ),c.2)
  let add : ℕ → Square := fun j =>
    (if j<a then (j:ℤ) else (j:ℤ)+(n:ℤ), (n:ℤ)+(j:ℤ))
  let P := C.image tr ∪ (Finset.range d).image add
  have htr (c : Square) (hc : c∈C) : tr c∈P :=
    Finset.mem_union_left _ (Finset.mem_image.mpr ⟨c,hc,rfl⟩)
  have hadd (j : ℕ) (hj : j<d) : add j∈P :=
    Finset.mem_union_right _ (Finset.mem_image.mpr ⟨j,Finset.mem_range.mpr hj,rfl⟩)
  have hnewrow (y : ℤ) (hy : (n:ℤ)≤y) (hy' : y<((n+d:ℕ):ℤ)) :
      OccupiedRow P y := by
    let j := (y-(n:ℤ)).toNat
    have hj : j<d := by dsimp [j]; omega
    refine ⟨add j,hadd j hj,?_⟩
    dsimp [add,j]
    omega
  have hnewcol (x : ℤ) (hx : 0≤x) (hx' : x<((n+d:ℕ):ℤ))
      (hout : x<(a:ℤ) ∨ (a:ℤ)+(n:ℤ)≤x) : OccupiedColumn P x := by
    rcases hout with hl | hr
    · let j := x.toNat
      have hj : j<d := by dsimp [j]; omega
      have hja : j<a := by dsimp [j]; omega
      refine ⟨add j,hadd j hj,?_⟩
      simp only [add,if_pos hja]
      dsimp [j]
      omega
    · let j := (x-(n:ℤ)).toNat
      have hj : j<d := by dsimp [j]; omega
      have hja : ¬j<a := by dsimp [j]; omega
      refine ⟨add j,hadd j hj,?_⟩
      simp only [add,if_neg hja]
      dsimp [j]
      omega
  have hPboard : ∀ c∈P, OnBoard (n+d) c := by
    intro c hc
    rcases Finset.mem_union.mp hc with hc | hc
    · obtain ⟨b,hb,rfl⟩ := Finset.mem_image.mp hc
      have hbboard := hC.1 b hb
      dsimp [OnBoard,tr] at *
      omega
    · obtain ⟨j,hj,rfl⟩ := Finset.mem_image.mp hc
      have hjd := Finset.mem_range.mp hj
      dsimp [OnBoard,add]
      split_ifs <;> omega
  refine ⟨P,?_,⟨hPboard,?_⟩,?_,?_⟩
  · have hu := Finset.card_union_le (C.image tr) ((Finset.range d).image add)
    have hc := Finset.card_image_le (f:=tr) (s:=C)
    have hd := Finset.card_image_le (f:=add) (s:=Finset.range d)
    rw [Finset.card_range] at hd
    dsimp [P]
    omega
  · intro z hz
    by_cases hy : (n:ℤ)≤z.2
    · obtain ⟨c,hc,hcy⟩ := hnewrow z.2 hy hz.2.2.2
      exact ⟨c,hc,Or.inr (Or.inl hcy.symm)⟩
    · by_cases hx : z.1<(a:ℤ) ∨ (a:ℤ)+(n:ℤ)≤z.1
      · obtain ⟨c,hc,hcx⟩ := hnewcol z.1 hz.1 hz.2.1 hx
        exact ⟨c,hc,Or.inl hcx.symm⟩
      · have hold : OnBoard n (z.1-(a:ℤ),z.2) := by
          dsimp [OnBoard] at *
          omega
        obtain ⟨c,hc,hline⟩ := hC.2 _ hold
        refine ⟨tr c,htr c hc,?_⟩
        dsimp [SharesLine,tr] at *
        rcases hline with h | h | h | h <;> omega
  · intro x hx hx' hp
    by_cases hout : x<(a:ℤ) ∨ (a:ℤ)+(n:ℤ)≤x
    · exact hnewcol x hx hx' hout
    · have hp' : (x-(a:ℤ))%2=(p.val:ℤ) := by
        have := p.isLt
        have := q.isLt
        omega
      obtain ⟨c,hc,hcx⟩ := hcol (x-(a:ℤ)) (by omega) (by omega) hp'
      exact ⟨tr c,htr c hc,by dsimp [tr]; omega⟩
  · intro y hy hy' hp
    by_cases hnew : (n:ℤ)≤y
    · exact hnewrow y hnew hy'
    · obtain ⟨c,hc,hcy⟩ := hrow y hy (by omega) hp
      exact ⟨tr c,htr c hc,hcy⟩

/-- At most two added rows/columns suffice for odd order and equal parities. -/
theorem odd_equal_parity_extension (n : ℕ) (C : Finset Square)
    (hC : Orthodox n C) :
    ∃ (m d : ℕ) (q : Fin 2) (P : Finset Square),
      m=n+d ∧ d≤2 ∧ m%2=1 ∧ P.card≤C.card+d ∧ Dominates m P ∧
      (∀ x : ℤ, 0≤x → x<(m:ℤ) → x%2=(q.val:ℤ) → OccupiedColumn P x) ∧
      (∀ y : ℤ, 0≤y → y<(m:ℤ) → y%2=(q.val:ℤ) → OccupiedRow P y) := by
  obtain ⟨p,q,hcol,hrow⟩ := hC.2
  let a : ℕ := ((q.val:ℤ)-(p.val:ℤ))%2 |>.toNat
  let d : ℕ := if n%2=0 then 1 else if a=0 then 0 else 2
  have ha : a≤1 := by dsimp [a]; omega
  have had : a≤d := by dsimp [d]; split_ifs <;> omega
  have hd : d≤2 := by dsimp [d]; split_ifs <;> omega
  have hodd : (n+d)%2=1 := by dsimp [d]; split_ifs <;> omega
  have hpq : ((p.val:ℤ)+(a:ℤ))%2=(q.val:ℤ) := by
    have := p.isLt
    have := q.isLt
    dsimp [a]
    omega
  obtain ⟨P,hcard,hdom,hcols,hrows⟩ := extend_board n d a p q C had hpq hC.1 hcol hrow
  exact ⟨n+d,d,q,P,rfl,hd,hodd,hcard,hdom,hcols,hrows⟩

end QueenDomination


==> anc/lean/QueenDomination/BoardMoments.lean <==
import QueenDomination.LineAccounting
import QueenDomination.Stability

namespace QueenDomination
open scoped BigOperators

def halfX (c : Square) : ℚ := (c.1:ℚ)/2
def halfY (c : Square) : ℚ := (c.2:ℚ)/2
def halfDiff (c : Square) : ℚ := ((c.2:ℚ)-(c.1:ℚ))/2
def halfSum (c : Square) : ℚ := ((c.1:ℚ)+(c.2:ℚ))/2

theorem half_square_bounds (L : ℕ) (c : Square) (hc : OnCenteredBoard (L:ℤ) c) :
    halfX c ^ 2≤((L:ℚ)/2)^2 ∧ halfY c ^ 2≤((L:ℚ)/2)^2 ∧
    halfDiff c ^ 2≤(L:ℚ)^2 ∧ halfSum c ^ 2≤(L:ℚ)^2 := by
  have hx : -(L:ℚ)≤(c.1:ℚ) ∧ (c.1:ℚ)≤(L:ℚ) := by exact_mod_cast (abs_le.mp hc.1)
  have hy : -(L:ℚ)≤(c.2:ℚ) ∧ (c.2:ℚ)≤(L:ℚ) := by exact_mod_cast (abs_le.mp hc.2)
  have hL : (0:ℚ)≤L := Nat.cast_nonneg L
  dsimp [halfX,halfY,halfDiff,halfSum]
  constructor
  · nlinarith only [hx.1,hx.2,hL]
  constructor
  · nlinarith only [hy.1,hy.2,hL]
  constructor
  · have h1 : -(L:ℚ)≤((c.2:ℚ)-(c.1:ℚ))/2 := by linarith
    have h2 : ((c.2:ℚ)-(c.1:ℚ))/2≤(L:ℚ) := by linarith
    nlinarith only [h1,h2,hL]
  · have h1 : -(L:ℚ)≤((c.1:ℚ)+(c.2:ℚ))/2 := by linarith
    have h2 : ((c.1:ℚ)+(c.2:ℚ))/2≤(L:ℚ) := by linarith
    nlinarith only [h1,h2,hL]

theorem board_parallelogram (C : Finset Square) :
    (∑ c∈C,halfDiff c^2)+(∑ c∈C,halfSum c^2)=
      2*(∑ c∈C,halfX c^2)+2*(∑ c∈C,halfY c^2) := by
  have h : (∑ c∈C,halfDiff c^2)+(∑ c∈C,halfSum c^2)=
      ((∑ c∈C,halfX c^2)+(∑ c∈C,halfX c^2))+
      ((∑ c∈C,halfY c^2)+(∑ c∈C,halfY c^2)) := by
    simp only [←Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro c _
    dsimp [halfDiff,halfSum,halfX,halfY]
    ring
  linarith

def rowLines (L : ℕ) (p : Fin 2) : Finset ℚ :=
  (Finset.range L).image (fun j : ℕ =>
    -(L:ℚ)/2+((((p.val:ℤ)+(L:ℤ))%2:ℤ):ℚ)/2+(j:ℚ))

theorem rowLines_card (L : ℕ) (p : Fin 2) : (rowLines L p).card=L := by
  rw [rowLines,Finset.card_image_of_injective]
  · exact Finset.card_range L
  · intro i j h
    exact_mod_cast (show (i:ℚ)=(j:ℚ) by linarith)

theorem rowLines_occupied (L : ℕ) (p : Fin 2) (C : Finset Square)
    (hC : CenteredOrthogonals (L:ℤ) p C) :
    (∀ z∈rowLines L p, ∃ c∈C, halfX c=z) ∧
    (∀ z∈rowLines L p, ∃ c∈C, halfY c=z) := by
  let a : ℤ := ((p.val:ℤ)+(L:ℤ))%2
  have ha0 : 0≤a := Int.emod_nonneg _ (by decide)
  have ha2 : a<2 := Int.emod_lt_of_pos _ (by decide)
  have hp := p.isLt
  have hline (j : ℕ) (hj : j<L) :
      |-(L:ℤ)+a+2*j|≤(L:ℤ) ∧ (-(L:ℤ)+a+2*j)%2=(p.val:ℤ) := by
    constructor
    · rw [abs_le]; omega
    · dsimp [a]; omega
  constructor
  · intro z hz
    obtain ⟨j,hj,rfl⟩ := Finset.mem_image.mp hz
    obtain ⟨c,hc,hcx⟩ := hC.1 _ (hline j (Finset.mem_range.mp hj)).1
      (hline j (Finset.mem_range.mp hj)).2
    refine ⟨c,hc,?_⟩
    dsimp [halfX]
    rw [hcx]
    dsimp [a]
    push_cast
    ring
  · intro z hz
    obtain ⟨j,hj,rfl⟩ := Finset.mem_image.mp hz
    obtain ⟨c,hc,hcy⟩ := hC.2 _ (hline j (Finset.mem_range.mp hj)).1
      (hline j (Finset.mem_range.mp hj)).2
    refine ⟨c,hc,?_⟩
    dsimp [halfY]
    rw [hcy]
    dsimp [a]
    push_cast
    ring

/-- L required rows suffice for both moment bounds, including half-integer k. -/
theorem rowLines_moment_bounds (L : ℕ) (p : Fin 2) :
    (2/3)*((L:ℚ)/2)^3-((L:ℚ)/2)/6 ≤ ∑ z∈rowLines L p,z^2 ∧
    (∑ z∈rowLines L p,z^2) ≤
      (2/3)*((L:ℚ)/2)^3+((L:ℚ)/2)^2+((L:ℚ)/2)/3 := by
  let a : ℚ := ((((p.val:ℤ)+(L:ℤ))%2:ℤ):ℚ)
  have ha0 : 0≤a := by dsimp [a]; exact_mod_cast (Int.emod_nonneg ((p.val:ℤ)+(L:ℤ)) (by decide : (2:ℤ)≠0))
  have ha1 : a≤1 := by
    have h := Int.emod_lt_of_pos ((p.val:ℤ)+(L:ℤ)) (by decide : (0:ℤ)<2)
    have h' : ((p.val:ℤ)+(L:ℤ))%2≤1 := by omega
    dsimp [a]
    exact_mod_cast h'
  have hsum : (∑ z∈rowLines L p,z^2)=
      (2/3)*((L:ℚ)/2)^3+((a-1)^2/2-1/6)*((L:ℚ)/2) := by
    rw [rowLines,Finset.sum_image (by intro i _ j _ h; exact_mod_cast (show (i:ℚ)=(j:ℚ) by linarith))]
    have h := progression_square_sum (-(L:ℚ)/2+a/2-1) 1 L
    have heq : (∑ j∈Finset.range L,(-(L:ℚ)/2+a/2+(j:ℚ))^2)=
        ∑ j∈Finset.range L,(-(L:ℚ)/2+a/2-1+1*((j:ℚ)+1))^2 := by
      apply Finset.sum_congr rfl
      intro j _
      ring
    change (∑ j∈Finset.range L,(-(L:ℚ)/2+a/2+(j:ℚ))^2)=_
    rw [heq,h]
    ring
  have hL : (0:ℚ)≤L := Nat.cast_nonneg L
  have hsq : (a-1)^2≤1 := by nlinarith
  have hlo := mul_nonneg (sq_nonneg (a-1)) hL
  have hhi := mul_le_mul_of_nonneg_right hsq hL
  constructor <;> nlinarith [sq_nonneg ((L:ℚ)/2)]

theorem required_diff_accounting (L e u : ℕ) (C : Finset Square)
    (hboard : ∀ c∈C, OnCenteredBoard (L:ℤ) c)
    (hc : CentralOccupied (DiffOccupied C) e)
    (ho : ∀ j<u, SymmetricOccupied (DiffOccupied C) (e+2*(j+1))) :
    2*e+1+2*u≤C.card ∧
    diagonalMoment (e:ℚ) (u:ℚ)≤∑ c∈C,halfDiff c^2 ∧
    (∑ c∈C,halfDiff c^2)≤diagonalMoment (e:ℚ) (u:ℚ)+
      ((C.card:ℚ)-(2*(e:ℚ)+1+2*(u:ℚ)))*(L:ℚ)^2 := by
  have hocc : ∀ z∈requiredLines e u, ∃ c∈C, halfDiff c=z := by
    intro z hz
    obtain ⟨w,hw,c,hcc,hline⟩ := requiredLines_occupied (DiffOccupied C) e u hc ho z hz
    refine ⟨c,hcc,?_⟩
    have hl : (c.2:ℚ)-(c.1:ℚ)=2*(w:ℚ) := by exact_mod_cast hline
    dsimp [halfDiff]
    linarith
  have h := projection_sum_bounds C (requiredLines e u) halfDiff (fun z => z^2) ((L:ℚ)^2)
    hocc (by intro c hcc; exact ⟨sq_nonneg _,(half_square_bounds L c (hboard c hcc)).2.2.1⟩)
  rw [requiredLines_card,requiredLines_moment] at h
  push_cast at h
  exact h

theorem required_sum_accounting (L f u : ℕ) (C : Finset Square)
    (hboard : ∀ c∈C, OnCenteredBoard (L:ℤ) c)
    (hc : CentralOccupied (SumOccupied C) f)
    (ho : ∀ j<u, SymmetricOccupied (SumOccupied C) (f+2*(j+1))) :
    2*f+1+2*u≤C.card ∧
    diagonalMoment (f:ℚ) (u:ℚ)≤∑ c∈C,halfSum c^2 ∧
    (∑ c∈C,halfSum c^2)≤diagonalMoment (f:ℚ) (u:ℚ)+
      ((C.card:ℚ)-(2*(f:ℚ)+1+2*(u:ℚ)))*(L:ℚ)^2 := by
  have hocc : ∀ z∈requiredLines f u, ∃ c∈C, halfSum c=z := by
    intro z hz
    obtain ⟨w,hw,c,hcc,hline⟩ := requiredLines_occupied (SumOccupied C) f u hc ho z hz
    refine ⟨c,hcc,?_⟩
    have hl : (c.1:ℚ)+(c.2:ℚ)=2*(w:ℚ) := by exact_mod_cast hline
    dsimp [halfSum]
    linarith
  have h := projection_sum_bounds C (requiredLines f u) halfSum (fun z => z^2) ((L:ℚ)^2)
    hocc (by intro c hcc; exact ⟨sq_nonneg _,(half_square_bounds L c (hboard c hcc)).2.2.2⟩)
  rw [requiredLines_card,requiredLines_moment] at h
  push_cast at h
  exact h

theorem board_row_accounting (L : ℕ) (p : Fin 2) (C : Finset Square)
    (hboard : ∀ c∈C, OnCenteredBoard (L:ℤ) c)
    (ho : CenteredOrthogonals (L:ℤ) p C) :
    L≤C.card ∧
    (8/3)*((L:ℚ)/2)^3-(2/3)*((L:ℚ)/2) ≤
      2*(∑ c∈C,halfX c^2)+2*(∑ c∈C,halfY c^2) ∧
    2*(∑ c∈C,halfX c^2)+2*(∑ c∈C,halfY c^2) ≤
      (8/3)*((L:ℚ)/2)^3+(4*((C.card:ℚ)-(L:ℚ))+4)*((L:ℚ)/2)^2+(4/3)*((L:ℚ)/2) := by
  obtain ⟨hX,hY⟩ := rowLines_occupied L p C ho
  have hx := projection_sum_bounds C (rowLines L p) halfX (fun z => z^2) (((L:ℚ)/2)^2)
    hX (by intro c hc; exact ⟨sq_nonneg _,(half_square_bounds L c (hboard c hc)).1⟩)
  have hy := projection_sum_bounds C (rowLines L p) halfY (fun z => z^2) (((L:ℚ)/2)^2)
    hY (by intro c hc; exact ⟨sq_nonneg _,(half_square_bounds L c (hboard c hc)).2.1⟩)
  rw [rowLines_card] at hx hy
  have hm := rowLines_moment_bounds L p
  exact ⟨hx.1,by linarith [hm.1,hx.2.1,hy.2.1],by nlinarith only [hm.2,hx.2.2,hy.2.2]⟩

/-- Both raw moment bounds now follow from actual occupied lines and queens. -/
theorem type_a_board_moments (L e f u : ℕ) (p : Fin 2) (C : Finset Square)
    (hC : CenteredPCover (L:ℤ) p C)
    (hD : CentralOccupied (DiffOccupied C) e)
    (hS : CentralOccupied (SumOccupied C) f)
    (ho : ∀ j<u, SymmetricOccupied (DiffOccupied C) (e+2*(j+1)) ∧
      SymmetricOccupied (SumOccupied C) (f+2*(j+1)))
    (htype : L≤e+f+2*u+2) :
    L≤C.card ∧ 2*e+1+2*u≤C.card ∧ 2*f+1+2*u≤C.card ∧
    (8/3)*((L:ℚ)/2)^3-(8*((C.card:ℚ)-(L:ℚ))+8)*((L:ℚ)/2)^2-(2/3)*((L:ℚ)/2) ≤
      diagonalMoment (e:ℚ) (u:ℚ)+diagonalMoment (f:ℚ) (u:ℚ) ∧
    diagonalMoment (e:ℚ) (u:ℚ)+diagonalMoment (f:ℚ) (u:ℚ) ≤
      (8/3)*((L:ℚ)/2)^3+(4*((C.card:ℚ)-(L:ℚ))+4)*((L:ℚ)/2)^2+(4/3)*((L:ℚ)/2) := by
  obtain ⟨hc,hlo,hhi⟩ := board_row_accounting L p C hC.1 hC.2.1
  obtain ⟨hDc,hDlo,hDhi⟩ := required_diff_accounting L e u C hC.1 hD (by intro j hj; exact (ho j hj).1)
  obtain ⟨hSc,hSlo,hShi⟩ := required_sum_accounting L f u C hC.1 hS (by intro j hj; exact (ho j hj).2)
  have hp := board_parallelogram C
  have ht : (L:ℚ)≤(e:ℚ)+(f:ℚ)+2*(u:ℚ)+2 := by exact_mod_cast htype
  have herr : ((C.card:ℚ)-(2*(e:ℚ)+1+2*(u:ℚ)))*((L:ℚ)^2)+
      ((C.card:ℚ)-(2*(f:ℚ)+1+2*(u:ℚ)))*((L:ℚ)^2) ≤
        (8*((C.card:ℚ)-(L:ℚ))+8)*((L:ℚ)/2)^2 := by
    have hmul := mul_le_mul_of_nonneg_right ht (sq_nonneg (L:ℚ))
    nlinarith only [hmul]
  exact ⟨hc,hDc,hSc,by linarith,by linarith⟩

end QueenDomination


==> anc/lean/QueenDomination/CellCoverage.lean <==
import QueenDomination.AffineCertificate

namespace QueenDomination.Certificate

def standardSegment (radius : ℤ) (weights : List ℤ) (i : ℕ) : Segment :=
  ((100*(i:ℤ),weights.getD i 0),
   (min (100*((i:ℤ)+1)) radius,weights.getD (i+1) 0))

theorem standard_segments :
    segments fKnots=(List.range 40).map (standardSegment 4000 fWeights) ∧
    segments lKnots=(List.range 64).map (standardSegment 6312 lWeights) ∧
    segments sKnots=(List.range 17).map (standardSegment 1696 sWeights) := by decide

theorem evalQ_supported (ks : List (ℤ×ℤ)) (x : ℚ)
    (hlen : 2≤ks.length) (hlo : (ks.head!.1:ℚ)≤x) (hhi : x≤(lastNode ks:ℚ)) :
    ∃ s∈segments ks, (s.1.1:ℚ)≤x ∧ x≤(s.2.1:ℚ) ∧ evalQ ks x=segmentValue s x := by
  cases ks with
  | nil => simp at hlen
  | cons a rest =>
    exact evalQ_has_segment rest a x (by intro h; subst rest; simp at hlen) hlo hhi

theorem standard_piece_exists (ks : List (ℤ×ℤ)) (ws : List ℤ) (radius : ℤ) (n : ℕ)
    (hks : 2≤ks.length) (hstart : ks.head!.1=0) (hend : lastNode ks=radius)
    (hseg : segments ks=(List.range n).map (standardSegment radius ws))
    (x : ℚ) (hx0 : 0≤x) (hxr : x≤(radius:ℚ)) :
    ∃ i : ℕ, i<n ∧ (100:ℚ)*(i:ℚ)≤x ∧
      x≤((min (100*((i:ℤ)+1)) radius:ℤ):ℚ) ∧
      evalQ ks x=segmentValue (standardSegment radius ws i) x := by
  obtain ⟨s,hs,hlo,hhi,hval⟩ := evalQ_supported ks x hks
    (by simpa only [hstart,Int.cast_zero] using hx0) (by simpa only [hend] using hxr)
  rw [hseg] at hs
  obtain ⟨i,hi,rfl⟩ := List.mem_map.mp hs
  refine ⟨i,List.mem_range.mp hi,?_,hhi,hval⟩
  simpa [standardSegment] using hlo

def checkIndex (radius : ℤ) (ws : List ℤ) (n i idx code : ℕ) : Bool :=
  let j := idx/16
  let v := (idx/4)%4
  let w := idx%4
  let d : ℤ := (i:ℤ)-(j:ℤ)-2+(v:ℤ)
  let s : ℤ := (i:ℤ)+(j:ℤ)-1+(w:ℤ)
  if 0≤d ∧ d<(n:ℤ) ∧ 0≤s ∧ s<(n:ℤ) then
    checkLocal (standardSegment 4000 fWeights i) (standardSegment 4000 fWeights j)
      (standardSegment radius ws d.toNat) (standardSegment radius ws s.toNat) code
  else true

def checkSequence (radius : ℤ) (ws : List ℤ) (n i : ℕ) : ℕ → List Char → Bool
  | _, [] => true
  | idx, c::cs => checkIndex radius ws n i idx (c.toNat-35) &&
      checkSequence radius ws n i (idx+1) cs

/-- Each character is only a proposed witness. The boolean checks its exact
    integer multiplier identity, positivity, and constant slack. -/
theorem checkSequence_sound (radius : ℤ) (ws : List ℤ) (n i start : ℕ)
    (codes : List Char) (h : checkSequence radius ws n i start codes=true)
    (idx : ℕ) (hidx : idx<codes.length) :
    ∃ code, checkIndex radius ws n i (start+idx) code=true := by
  induction codes generalizing start idx with
  | nil => simp at hidx
  | cons c cs ih =>
    obtain ⟨hhead,htail⟩ := Bool.and_eq_true_iff.mp h
    cases idx with
    | zero => exact ⟨c.toNat-35,by simpa using hhead⟩
    | succ idx =>
      have hi : idx<cs.length := by simpa using hidx
      obtain ⟨code,hcode⟩ := ih (start+1) htail idx hi
      exact ⟨code,by simpa only [Nat.add_assoc,Nat.add_comm 1 idx] using hcode⟩

def RowCertified (radius : ℤ) (ws : List ℤ) (n i : ℕ) : Prop :=
  ∃ codes : List Char, codes.length=640 ∧ checkSequence radius ws n i 0 codes=true

/-- The four segment indices are confined to 16 local combinations for each
    row/column pair; this reduction follows from their actual coordinate bounds. -/
theorem segment_index_offsets (i j d s : ℕ) (x y : ℚ)
    (hx : 100*(i:ℚ)≤x ∧ x≤100*((i:ℚ)+1))
    (hy : 100*(j:ℚ)≤y ∧ y≤100*((j:ℚ)+1))
    (hd : 100*(d:ℚ)≤x-y ∧ x-y≤100*((d:ℚ)+1))
    (hs : 100*(s:ℚ)≤x+y ∧ x+y≤100*((s:ℚ)+1)) :
    ∃ v w : ℕ, v<4 ∧ w<4 ∧
      (d:ℤ)=(i:ℤ)-(j:ℤ)-2+(v:ℤ) ∧ (s:ℤ)=(i:ℤ)+(j:ℤ)-1+(w:ℤ) := by
  have h1 : i≤d+j+2 := by exact_mod_cast (show (i:ℚ)≤(d:ℚ)+(j:ℚ)+2 by linarith)
  have h2 : d+j≤i+1 := by exact_mod_cast (show (d:ℚ)+(j:ℚ)≤(i:ℚ)+1 by linarith)
  have h3 : i+j≤s+1 := by exact_mod_cast (show (i:ℚ)+(j:ℚ)≤(s:ℚ)+1 by linarith)
  have h4 : s≤i+j+2 := by exact_mod_cast (show (s:ℚ)≤(i:ℚ)+(j:ℚ)+2 by linarith)
  exact ⟨d+j+2-i,s+1-(i+j),by omega,by omega,by omega,by omega⟩

theorem certified_cell_bound (radius : ℤ) (ws : List ℤ) (n i j d s : ℕ)
    (hrow : RowCertified radius ws n i) (hj : j<40) (hdn : d<n) (hsn : s<n)
    (x y : ℚ)
    (ha : ((standardSegment 4000 fWeights i).1.1:ℚ)≤x ∧ x≤((standardSegment 4000 fWeights i).2.1:ℚ))
    (hb : ((standardSegment 4000 fWeights j).1.1:ℚ)≤y ∧ y≤((standardSegment 4000 fWeights j).2.1:ℚ))
    (hd : ((standardSegment radius ws d).1.1:ℚ)≤x-y ∧ x-y≤((standardSegment radius ws d).2.1:ℚ))
    (hs : ((standardSegment radius ws s).1.1:ℚ)≤x+y ∧ x+y≤((standardSegment radius ws s).2.1:ℚ)) :
    2400000000≤segmentValue (standardSegment 4000 fWeights i) x+
      segmentValue (standardSegment 4000 fWeights j) y+
      segmentValue (standardSegment radius ws d) (x-y)+
      segmentValue (standardSegment radius ws s) (x+y) := by
  have hup (r : ℤ) (w : List ℤ) (a : ℕ) :
      ((standardSegment r w a).2.1:ℚ)≤100*((a:ℚ)+1) := by
    dsimp [standardSegment]
    exact_mod_cast (min_le_left (100*((a:ℤ)+1)) r)
  have hlow (r : ℤ) (w : List ℤ) (a : ℕ) :
      ((standardSegment r w a).1.1:ℚ)=100*(a:ℚ) := by simp [standardSegment]
  obtain ⟨v,w,hv,hw,hdv,hsw⟩ := segment_index_offsets i j d s x y
    ⟨by simpa only [hlow] using ha.1,ha.2.trans (hup _ _ _)⟩
    ⟨by simpa only [hlow] using hb.1,hb.2.trans (hup _ _ _)⟩
    ⟨by simpa only [hlow] using hd.1,hd.2.trans (hup _ _ _)⟩
    ⟨by simpa only [hlow] using hs.1,hs.2.trans (hup _ _ _)⟩
  obtain ⟨codes,hlen,hcodes⟩ := hrow
  let idx := 16*j+4*v+w
  have hidx : idx<codes.length := by dsimp [idx]; omega
  obtain ⟨code,hcode⟩ := checkSequence_sound radius ws n i 0 codes hcodes idx hidx
  have hj' : idx/16=j := by dsimp [idx]; omega
  have hv' : (idx/4)%4=v := by dsimp [idx]; omega
  have hw' : idx%4=w := by dsimp [idx]; omega
  simp only [Nat.zero_add,checkIndex,hj',hv',hw',←hdv,←hsw] at hcode
  have hd0 : (0:ℤ)≤d := Int.natCast_nonneg d
  have hs0 : (0:ℤ)≤s := Int.natCast_nonneg s
  have hd' : (d:ℤ)<(n:ℤ) := by exact_mod_cast hdn
  have hs' : (s:ℤ)<(n:ℤ) := by exact_mod_cast hsn
  rw [if_pos ⟨hd0,hd',hs0,hs'⟩] at hcode
  simp only [Int.toNat_natCast] at hcode
  exact checkLocal_sound _ _ _ _ code x y hcode ha hb hd hs

end QueenDomination.Certificate


==> anc/lean/QueenDomination/CellWitnessLong0.lean <==
import QueenDomination.CellCoverage

namespace QueenDomination.Certificate
set_option maxRecDepth 1000000
set_option maxHeartbeats 0

def longCodes0 : List Char := ("#########$,,#*//############(,,,################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck0 : longCodes0.length=640 ∧
    checkSequence 6312 lWeights 64 0 0 longCodes0=true := by decide +kernel

def longCodes1 : List Char := ("####/000///0/0/0########,,,,0000############,,,,################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck1 : longCodes1.length=640 ∧
    checkSequence 6312 lWeights 64 1 0 longCodes1=true := by decide +kernel

def longCodes2 : List Char := ("0000//000/00////####000000000000########,,,,0000############,,,,################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck2 : longCodes2.length=640 ∧
    checkSequence 6312 lWeights 64 2 0 longCodes2=true := by decide +kernel

def longCodes3 : List Char := ("/000/000///0///00000000000000000####000000000000########,,,,0000############0000################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck3 : longCodes3.length=640 ∧
    checkSequence 6312 lWeights 64 3 0 longCodes3=true := by decide +kernel

def longCodes4 : List Char := ("0000//00//00///000000000000000000000000000000000####,,,,00000000########,,,,0000############,,,,################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck4 : longCodes4.length=640 ∧
    checkSequence 6312 lWeights 64 4 0 longCodes4=true := by decide +kernel

def longCodes5 : List Char := ("/000/000//00///0000000000000000000000000000000000000000000000000####000000000000########,,,,0000############0000################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck5 : longCodes5.length=640 ∧
    checkSequence 6312 lWeights 64 5 0 longCodes5=true := by decide +kernel

def longCodes6 : List Char := ("0000/000//00///00000000000000000000000000000000000000000000000000000000000000000####,,,,00000000########,,,,0000############,,,,################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck6 : longCodes6.length=640 ∧
    checkSequence 6312 lWeights 64 6 0 longCodes6=true := by decide +kernel

def longCodes7 : List Char := ("0000/000//00///000000000000000000000000000000000000000000000000000000000000000000000000000000000####000000000000########,,,,0000############,,,,################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck7 : longCodes7.length=640 ∧
    checkSequence 6312 lWeights 64 7 0 longCodes7=true := by decide +kernel

def longCodes8 : List Char := ("0000/000//00////000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000####,,,,00000000########,,,,0000############,,,,################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck8 : longCodes8.length=640 ∧
    checkSequence 6312 lWeights 64 8 0 longCodes8=true := by decide +kernel

def longCodes9 : List Char := ("0000/000///0///00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000####000000000000########,,,,0000############,,,,################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck9 : longCodes9.length=640 ∧
    checkSequence 6312 lWeights 64 9 0 longCodes9=true := by decide +kernel

end QueenDomination.Certificate



==> anc/lean/QueenDomination/CellWitnessLong1.lean <==
import QueenDomination.CellCoverage

namespace QueenDomination.Certificate
set_option maxRecDepth 1000000
set_option maxHeartbeats 0

def longCodes10 : List Char := ("0000//00//00////00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000####,,,,00000000########,,,,0000############0000################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck10 : longCodes10.length=640 ∧
    checkSequence 6312 lWeights 64 10 0 longCodes10=true := by decide +kernel

def longCodes11 : List Char := ("/000/000///0///0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,000000000000,,,,,,,,00000000,,,,,,,,,,,,,,,,####,,,,,,,,,,,,########,,,,0000############0000################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck11 : longCodes11.length=640 ∧
    checkSequence 6312 lWeights 64 11 0 longCodes11=true := by decide +kernel

def longCodes12 : List Char := ("0000//00//00////000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,,,,,00000000,,,,,,,,,,,,0000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,####,,,,00000000########,,,,0000############0000################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck12 : longCodes12.length=640 ∧
    checkSequence 6312 lWeights 64 12 0 longCodes12=true := by decide +kernel

def longCodes13 : List Char := ("/000/000///0///0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,000000000000,,,,,,,,00000000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0000####,,,,00000000########,,,,0000############0000################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck13 : longCodes13.length=640 ∧
    checkSequence 6312 lWeights 64 13 0 longCodes13=true := by decide +kernel

def longCodes14 : List Char := ("0000//00//00////000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,,,,,00000000,,,,,,,,,,,,0000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,00000000,,,,0000,,,,0000####,,,,00000000########,,,,0000############0000################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck14 : longCodes14.length=640 ∧
    checkSequence 6312 lWeights 64 14 0 longCodes14=true := by decide +kernel

def longCodes15 : List Char := ("/000/000///0///0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,000000000000,,,,,,,,00000000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0000,,,,,,,,00000000,,,,,,,,,,,,0000####,,,,00000000########,,,,0000############0000################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck15 : longCodes15.length=640 ∧
    checkSequence 6312 lWeights 64 15 0 longCodes15=true := by decide +kernel

def longCodes16 : List Char := ("0000//00//00////000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,,,,,00000000,,,,,,,,,,,,0000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,00000000,,,,000000000000,,,,,,,,00000000,,,,,,,,,,,,0000####,,,,00000000########,,,,0000############0000################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck16 : longCodes16.length=640 ∧
    checkSequence 6312 lWeights 64 16 0 longCodes16=true := by decide +kernel

def longCodes17 : List Char := ("/000/000///0/0/0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,000000000000,,,,,,,,00000000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0000,,,,,,,,00000000,,,,,,,,,,,,0000,,,,,,,,00000000,,,,,,,,,,,,0000####,,,000000000########,,,0100/############110/################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck17 : longCodes17.length=640 ∧
    checkSequence 6312 lWeights 64 17 0 longCodes17=true := by decide +kernel

def longCodes18 : List Char := ("0000//000/00////000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,,,,,00000000,,,,,,,,,,,,0000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,00000000,,,,,,,,00000000,,,,,,,,00000000,,,,,,,,,,,,0000,,,0,,,000000000,,00,,,0,,,01000####,,0(44//110/########,,$0<///############/'//################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck18 : longCodes18.length=640 ∧
    checkSequence 6312 lWeights 64 18 0 longCodes18=true := by decide +kernel

def longCodes19 : List Char := ("/000/000///0/0/0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,000000000000,,,,,,,,00000000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,00000000,,,,,,,,00000000,,,,,,,,00000000,,,0,,,000000000,,0(400040001000,,0(,,((440/110/,(((4/'0,('0<///####('((/'//''00########'$$0'///############''/0################################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck19 : longCodes19.length=640 ∧
    checkSequence 6312 lWeights 64 19 0 longCodes19=true := by decide +kernel

end QueenDomination.Certificate



==> anc/lean/QueenDomination/CellWitnessLong2.lean <==
import QueenDomination.CellCoverage

namespace QueenDomination.Certificate
set_option maxRecDepth 1000000
set_option maxHeartbeats 0

def longCodes20 : List Char := ("0000//000/00////000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,,,,,00000000,,,,,,,,,,,,0000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,00000000,,,,,,,,00000000,,,0,,,000000000,,00,,,040001000,,00,,00440/11//,(((40/040/0<//0''00('((////////'((('//0'((0////####''(0////''/0########'$,0///0############'///################################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck20 : longCodes20.length=640 ∧
    checkSequence 6312 lWeights 64 20 0 longCodes20=true := by decide +kernel

def longCodes21 : List Char := ("/000/000///0/0/0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,000000000000,,,,,,,,00000000,,,,,,,,,,,,,,,,,,,0,,,0,,,,,,,,,,,,,,,,,,,,0000,,,0,,,000000000,,00,,,040001000,,((,,0(4400110/,(((,('04/'0<///('((('((''00/'//'((('''0'''0'///''((((((''//''//'(((''$0''(0'///####'(((''0/''00########'$'0'///############''0/################################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck21 : longCodes21.length=640 ∧
    checkSequence 6312 lWeights 64 21 0 longCodes21=true := by decide +kernel

def longCodes22 : List Char := ("0000//000/00////000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,,,,,00000000,,,,,,,,,,,,0000,,,,,,,,,,,,,,,,,,,0,,,0,,,0,,,0,,,0,,,000000000,,00,,,0,,,01000,,0(,,00440/110/,((0,,(040/0<//0('((''00/'//////'((('((0'//0'///''(0''(0''//////((((''/0''/0'//0''0('((('///'///(((0',$0'((0///0####''0(/'//''0/########',$0'//0############/'//################################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck22 : longCodes22.length=640 ∧
    checkSequence 6312 lWeights 64 22 0 longCodes22=true := by decide +kernel

def longCodes23 : List Char := ("/000/000///0///0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,,,,000000000000,,,,,,,,00000000,,,0,,,,,,,,,,,,,,00,,00,,,0,,,0,,0(,,,0,,,01000,,((,,((440/110/,(((,('0,('0<///((((('((''00''00'((('''0'''0'///((((''((''/0''//'((('''0'''0'///''((''((''0/''//(((('$'0'$'0'//0('((((((''0/''0/'((('$'0'('0'///####('((''0/''00########'$'0'///############''//################################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck23 : longCodes23.length=640 ∧
    checkSequence 6312 lWeights 64 23 0 longCodes23=true := by decide +kernel

def longCodes24 : List Char := ("0000//00//00////00000000000000000000000/000/000/0000000000000000000000000000000000000000000000000000000000000000,,,,,,,,00000000,,,,,,,,,,,,0000,,,0,,,0,,,0,,,0,,00,,00,,00,,00,,0(,,0(440/110/,(((,,$0,,$0<///('((('((/'///'//'((('((0'((0'///''((''(0''//''//'((0''(0''/0'//0''((''0(''//'///'((0'('0'/'0'//0''0(''0(''0//'//((((',$0',$0'//0''0(('((/'///'//'(((',$0'((0'///####''((/'//''//########'$$0'///############''//################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck24 : longCodes24.length=640 ∧
    checkSequence 6312 lWeights 64 24 0 longCodes24=true := by decide +kernel

def longCodes25 : List Char := ("/00//00/////////000/000/000/00//00//00//00//00//0000000000000000000000000000000000000000000000000000000000000000,,,,000000000000,,,,,,,,00000000,,,0,,,0,,,0,,,0,,0(,,0(,,00,,00,(((,,$0,,$0<///('((('((/'///'//'((('$$0'$$0'///((((((((''/0''/0'((0''$0''$0'///'(((''0(''0/''0/'((0'$'0'*'0'///('((''0(''0//'//'((0'('0'/'0'//0('0(('0(''00/'0/'((('/'0'/'0'///('((((((/'///'//'((('''0'''0'///####''((''//''00########'$$0'///############''//################################################################################################################################################################################################################" : String).toList

theorem longRowCheck25 : longCodes25.length=640 ∧
    checkSequence 6312 lWeights 64 25 0 longCodes25=true := by decide +kernel

def longCodes26 : List Char := ("00//////////00//00//00//0///0///0///0///0///////00000000000000000000000/000/000/00000000000000000000000000000000,,,,,,,,00000000,,,,,,,,,,,,0000,,,(,,,(,,,0,,,0,(((,,(0,,(0,,00('((('((/'///'//'((('$$0'$$0'///''((''((''//''//((((''(0''(0'//0''((''((''//''//'((0'('0'('0'//0''((''0(''//''//'((0'('0'/'0'//0('((''0(''0//'//'((('((0',$0'//0''((''((''///'//(((('$$0'$$0'//0''((''((''//''//'((('$$0'((0'///####''((''//''00########'$$0'///############''//################################################################################################################################################################################################" : String).toList

theorem longRowCheck26 : longCodes26.length=640 ∧
    checkSequence 6312 lWeights 64 26 0 longCodes26=true := by decide +kernel

def longCodes27 : List Char := ("////////0///00//0///////////000/////////////////000/000/000/0///00//00//00//00//00000000000000000000000000000000,,,(00000000000/,,,(,,((00000000,(((,,(0,((0,,,0((((((((,(00((00'((('$$0'$$0'///''((''((''//''//'(((''$0''$0'///'((('(((''0/''0/'((('$'0'$'0'///('((('((''0/''0/'((0'$'0'$'0'///('((''0(''0/''0/'((('('0'/'0'///((((('((''00/'//'((('''0'''0'///''((''((''00''//'((('''0'''0'///''((((((''//''//'((('$$0'((0'///####''((''//''00########'$$0'///############''/0################################################################################################################################################################################" : String).toList

theorem longRowCheck27 : longCodes27.length=640 ∧
    checkSequence 6312 lWeights 64 27 0 longCodes27=true := by decide +kernel

def longCodes28 : List Char := ("2222////0///0///////////00//0000////////////0///00//00//////////0///0///0///////0000000000000000000*000*000*000*,,,,,,,(00//00//,(((,,,,,,(,0//0((,0((((,,,0,(,0(((((,00(((0,,00''(0''(0////''/0'((0''/0''/0////''0(''0('///'///(((0',$0',$0///0''0(''0(/'///'//'((0',$0',$0'//0''0(''0(/'///'//'((0',$0',$0'///('((''00/'///'//'((0'((0'//0'//0''((''00''//////'((0'((0'//0'//0''00''00''//////(((('//0'//0'//0''00((((////////'((('//0'((0////####''(0////''/0########'$,0////############'///################################################################################################################################################################" : String).toList

theorem longRowCheck28 : longCodes28.length=640 ∧
    checkSequence 6312 lWeights 64 28 0 longCodes28=true := by decide +kernel

def longCodes29 : List Char := ("2222////////11//<2224//2400/100/22222222////11//0///////////100/////////////////000'000*000/0///00*'00''00**00//,(((0*'00''00**/((((((((*'00''00(((((((0(((0(,,0((((((((((00((00'(((''$0''(0'///''((''((''//''0/'((('$'0'$'0'///('((('((''0/''0/'((('$'0'$'0'///('((('((''0/''0/'((('$'0'$'0'///('((('((''//''//'((('''0'''0'///((((''((''00''00'((('''0'''0'///((((''((''00''//'((('''0'''0'///''((''((''00''//(((('$$0'$$0'///''((((((''//''//'(((''$0''(0'///####'(((''/0''00########''$0'///############''//################################################################################################################################################" : String).toList

theorem longRowCheck29 : longCodes29.length=640 ∧
    checkSequence 6312 lWeights 64 29 0 longCodes29=true := by decide +kernel

end QueenDomination.Certificate



==> anc/lean/QueenDomination/CellWitnessLong3.lean <==
import QueenDomination.CellCoverage

namespace QueenDomination.Certificate
set_option maxRecDepth 1000000
set_option maxHeartbeats 0

def longCodes30 : List Char := ("<***<**3,$$+,$$+<B**44**44**,1))B22*<2234//34//322**<T**,,$$,1))/***2**3<**34''300''00''//''//''0'''0'''0'''/'''''((''((''''''''(((('((('((('''(((((((((((((((((((((((((((((((((''(('(((''''''(''((('''('('(''''''((''((''''''(''((('('('('('''(''((''(('''''''''((('('('('(''''''((''(('''''''''((('''('''(''''''((''(('''''''''((('((('((('''(''((''(('''''''''((('((('''('''(''((''(('''''''''((('((('''(''''''((''(('''(''''(((('''('''(''''''(('(((''''''''((((''(('(((''''####''((''''''''########''''''''############'''3################################################################################################################################" : String).toList

theorem longRowCheck30 : longCodes30.length=640 ∧
    checkSequence 6312 lWeights 64 30 0 longCodes30=true := by decide +kernel

def longCodes31 : List Char := ("****''++''++))994''34''3,))C,))9****$$++$$++))99T**S,''+,))C,))C******S3''++))990'''/'''/''',''''''''''''''''''''((('''('''('''/((((((((''((''(((((((((((((((((,(((((((((((((((((((('''('('('''/''((('((''''''(''((('''('('('''/('((('((''('''(('((('''('''('''/('((('(('''''''''((('''('''('''/''((''(('''''''''((('''('''('''/((((((((''((''(('((('''('''('''/((((''((''((''(('((('''('''('''/((((''(('''('''''(((''(('''('''/''((''(('''(''''(((('''('''('''/'((((((('''''''''((('''('''('''/####'''+'''3'''3########''+#''3#############('##################################################################################################################" : String).toList

theorem longRowCheck31 : longCodes31.length=640 ∧
    checkSequence 6312 lWeights 64 31 0 longCodes31=true := by decide +kernel

def longCodes32 : List Char := ("<22*<2234//34//3<B**44''44'',1))<**3<**3,$$+,$$+<B**44334433,199B***<'''4'''4'''********''''((((***/***/***/'''0//00//00////////0000/000/000///0,,,0,,,0,,,0,,,0,,00,,00,,00,,00//000/00//////0//000///0/0/0//////000/00//////0//000/0/0/000//////00//00/////////000///0///0//////00//00/////////000///0///0//////00//00////////0000/000/000///0//00//00/////////000/000/000//////00//00/////////000//00///0/////000//00///0/////000//00///0//////00//00////////0000///0///0///0//03//03///3///3*/*#*/3#*/3#//3#####/'##/'##/'##########'###'###################################################################################################################" : String).toList

theorem longRowCheck32 : longCodes32.length=640 ∧
    checkSequence 6312 lWeights 64 32 0 longCodes32=true := by decide +kernel

def longCodes33 : List Char := ("****''++''++))99,''+,''+)))C)))9****''++''++))99,''',''')''')''''''''''''''''''''''''''(((((((((''''''''''(((((('((('''0'''0((((((((((((''00''00(((((((0(((0(,,0((0(((((((00((00'((('/'0'('0'//0''0(('((/'//''0/'((('/'0'('0'///('((((((/'//''00'((('''0'''0'///''((''((''//''00'((('''0'''0'///''((''((''//''//'((('$$0'$$0'///((((((((''00''00'((('$$0'$$0'///((((((((''/0''/0'(((''$0''$0'///'(((''(0''/0''/0'(((''(0''/0'///'(((''((''//'///'((0'''0'''0'//0''0C''0C''03''03'(*#'/3#'/3#'/3#''##''##/'##/'##'###'###'###'###################################################################################################################################" : String).toList

theorem longRowCheck33 : longCodes33.length=640 ∧
    checkSequence 6312 lWeights 64 33 0 longCodes33=true := by decide +kernel

def longCodes34 : List Char := ("'''*'''+(''+(''+''**((''((''((++''''''''('''('''''''''''''''(((('''''''''''('''(''(((((((((((((('''''(((((((((((''((''(((((((((((((('((,'((,((((((((((((((,0((,0(((((((0(((0(,00''0(('((''0/''0/'((('/'0'('0'///''((('((/'//''//(((('$$0'((0'///''((''((''//''//'((('$$0'((0'///''((''((''//''//'((('$$0'$$0'///''((''((''//''//(((('((0'((0'///''((''((''//''//((((''(0''(0'///''((''((''//''//'(((''(0''(0'///'(((''((''//''//'((0'''0'''0'//0''(C''0C''03''/3'(*#'(+#',+#'/3#''##''##''##/'##'###'###'###'###################################################################################################################################################" : String).toList

theorem longRowCheck34 : longCodes34.length=640 ∧
    checkSequence 6312 lWeights 64 34 0 longCodes34=true := by decide +kernel

def longCodes35 : List Char := ("''''''''''''((''('''('''('''(''''''''''''''''''''''('''(((((((((''''''((''(((((((((((((((((((((((((((((((((((((('((,((((((((((((((,(((,((((((((((((0(,(0(,(0,111((0(((0(,(00,(00'(((',$0',$0'///''00('((/'///'//'((('**0'$$0'///''00((((////''00'((('**0'$$0////''00((((////''00'((0'**0'$$0////''00''00////''00'((('//0'//0////(((0(((0///0///0'(((''/0''/0////'((0'((0'//0'//0'(((''/0''/0////'((('((('///'///'((0'$$0'$$0///0''0C''0C''03''03'(*#',+#'/3#'/3#('##('##/'##/'##'###'###'###'###################################################################################################################################################################" : String).toList

theorem longRowCheck35 : longCodes35.length=640 ∧
    checkSequence 6312 lWeights 64 35 0 longCodes35=true := by decide +kernel

def longCodes36 : List Char := ("''''''''(''((('(''''''''''''(((('''''''''''('''(''(((((((((((((('((('(((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((,111(((((((0(((0,111('((('((''//''//'((('''0'''0'///''((''((''//''//(((('$$0'((0'//0''((''((''//''//(((('$$0'((0'///''((''((''//''//'((('$$0'((0'///''((''((''//''/0((((''(0''(0'///''((''((''//''//((((''(0''(0'///''((''((''//''//(((('''0'''0'//0''(C''(C''03''03'(*#'(+#'(+#'/3#('##''##''##''##'###'###'###'###################################################################################################################################################################################" : String).toList

theorem longRowCheck36 : longCodes36.length=640 ∧
    checkSequence 6312 lWeights 64 36 0 longCodes36=true := by decide +kernel

def longCodes37 : List Char := ("''''''((('(('''''''('''(((((((((''''''((''((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((,111,111'((('$$0'$$09))1''((''((''//''//'((('$$0'$$0'///''00((((''00''00'((('**0'$$0'///''00((((////''00'((('**0'$$0////''(0((((////''/0'(((''/0''(0////'((0'((0'//0''00'(((''/0''/0////'((('((('///'///'((0'''0'''0////''0C''0C''03''03'(*#',+#',+#'/3#('##('##/'##/'##'###'###'###'###################################################################################################################################################################################################" : String).toList

theorem longRowCheck37 : longCodes37.length=640 ∧
    checkSequence 6312 lWeights 64 37 0 longCodes37=true := by decide +kernel

def longCodes38 : List Char := ("'((('((('''('''(''(((((((((((((('((('(((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((,111,111''((''(())11))11'((('$$0'$$09))1''((''((''//''//(((('((0'((0'//0''00''((''//''//(((('//0'((0'///''(0''((////''//((((''/0''(0////''(0'((('///''/0(((('$,0'((0////''((''(('///''//(((0'$$0'$$0///0''0C''0C''/3''/3'(*#',+#',+#'/3#('##('##/'##/'##'###'###'###'###################################################################################################################################################################################################################" : String).toList

theorem longRowCheck38 : longCodes38.length=640 ∧
    checkSequence 6312 lWeights 64 38 0 longCodes38=true := by decide +kernel

def longCodes39 : List Char := ("((((''((''(('''((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((('((((((()))1)))1''((''(())11))11'((('$$0'$$09))1((((((((''00''00'((('$$0'$$0'///''(0((((''/0''/0'(((''*0''$0'///''(0'((('///''/0((((''/0''(0////'((((((('///''00'((0'''0'''0////''0C''0C''03''03'(*#'/3#'/3#'/3#('##('##/'##/'##'###'###'###'###################################################################################################################################################################################################################################" : String).toList

theorem longRowCheck39 : longCodes39.length=640 ∧
    checkSequence 6312 lWeights 64 39 0 longCodes39=true := by decide +kernel

end QueenDomination.Certificate



==> anc/lean/QueenDomination/CellWitnessShort0.lean <==
import QueenDomination.CellCoverage

namespace QueenDomination.Certificate
set_option maxRecDepth 1000000
set_option maxHeartbeats 0

def shortCodes0 : List Char := ("#########$++#)99############,))9################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck0 : shortCodes0.length=640 ∧
    checkSequence 1696 sWeights 17 0 0 shortCodes0=true := by decide +kernel

def shortCodes1 : List Char := ("####<**3,'(C,'$+########,,'',199############,''+################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck1 : shortCodes1.length=640 ∧
    checkSequence 1696 sWeights 17 1 0 shortCodes1=true := by decide +kernel

def shortCodes2 : List Char := ("*2**'(++'/33)199####4''3,))C,))9########$$++))99############,119################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck2 : shortCodes2.length=640 ∧
    checkSequence 1696 sWeights 17 2 0 shortCodes2=true := by decide +kernel

def shortCodes3 : List Char := ("<***<**3,$$+,$$+<B**,,$$44**,1))####<223,((+4//3########,,$,,1)1############4'/3################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck3 : shortCodes3.length=640 ∧
    checkSequence 1696 sWeights 17 3 0 shortCodes3=true := by decide +kernel

def shortCodes4 : List Char := ("****''++''++))99,''+4''3,))C,))9****((++$$++))99####,'(+,)1C,)19########'$++))99############,))9################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck4 : shortCodes4.length=640 ∧
    checkSequence 1696 sWeights 17 4 0 shortCodes4=true := by decide +kernel

def shortCodes5 : List Char := ("<22*<2234//34//3<B*244'/44'/,1)1<*2*<*23,$,+,$,+<B22,,((44//,111####<**3,$$+4**3########,,$,,1)1############4'/3################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck5 : shortCodes5.length=640 ∧
    checkSequence 1696 sWeights 17 5 0 shortCodes5=true := by decide +kernel

def shortCodes6 : List Char := ("****$$++$$++))99,'$+,'$+,))C,))9*2**'(++'(++)199,((+,$$+,))C,))9****''++''33))99####,'(+,)1C,)19########'$++))99############,))9################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck6 : shortCodes6.length=640 ∧
    checkSequence 1696 sWeights 17 6 0 shortCodes6=true := by decide +kernel

def shortCodes7 : List Char := ("<*2*<*23,'(+4'/3<B**44''44'',1))<***<**3,$$+,$$+<B*2,,'(,,'(,1)1<***<**3,'$+,'$+<B**,,((,,$$,1))####<**3,''+4''3########,,$,,1)1############,$,#################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck7 : shortCodes7.length=640 ∧
    checkSequence 1696 sWeights 17 7 0 shortCodes7=true := by decide +kernel

def shortCodes8 : List Char := ("*2**'(++'/33)1994''34''3,))C,))9****$$++$$++))99,'(+,'(+,)1C,)19****'$++'$++))99,((+,$$+,))C,))9****''++''33))99####,$,#,)1#,)1#########$,##)1##############,###################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck8 : shortCodes8.length=640 ∧
    checkSequence 1696 sWeights 17 8 0 shortCodes8=true := by decide +kernel

def shortCodes9 : List Char := ("<***<**3,$$+,$$+<B**,,'$44'*,19)<*2*<*23,'(+4'/3<B**,,$$,,$$,1))<***<**34''34''3<B22,,(0,,(0,111<*2#<*2#,$,#,$,#<B##,,##44##,1######<###,###4###################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck9 : shortCodes9.length=640 ∧
    checkSequence 1696 sWeights 17 9 0 shortCodes9=true := by decide +kernel

end QueenDomination.Certificate



==> anc/lean/QueenDomination/CellWitnessShort1.lean <==
import QueenDomination.CellCoverage

namespace QueenDomination.Certificate
set_option maxRecDepth 1000000
set_option maxHeartbeats 0

def shortCodes10 : List Char := ("****$$++$$++))99,'$+<'*3,))C,))9*2**'(++'/33)199,$$+,$$+,))C,))9****''33''33))99,(,#,(,#,11#,11#*2##$,##$,##)1##,###4###,###,###################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck10 : shortCodes10.length=640 ∧
    checkSequence 1696 sWeights 17 10 0 shortCodes10=true := by decide +kernel

def shortCodes11 : List Char := ("'''*'''+)'(+)''+''**((''((''))))(''*'''+)''+)''+''**(((((('())))'''#'''#)'(#)''#((##((##((##))##(###(###)###)###################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck11 : shortCodes11.length=640 ∧
    checkSequence 1696 sWeights 17 11 0 shortCodes11=true := by decide +kernel

def shortCodes12 : List Char := ("'''''(''''''((''('''('''((('((('''''''''''''(((((((#('(#(((#(((#''##'(##''##((##(###(###(###(###################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck12 : shortCodes12.length=640 ∧
    checkSequence 1696 sWeights 17 12 0 shortCodes12=true := by decide +kernel

def shortCodes13 : List Char := ("('''''''('''('''''''(('(((''(((('''#'''#(((#('(#'(##((##((##((##(###'###(###(###################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck13 : shortCodes13.length=640 ∧
    checkSequence 1696 sWeights 17 13 0 shortCodes13=true := by decide +kernel

def shortCodes14 : List Char := ("''''''''''''(('(('(#(''#(((#(((#''##((##'(##((##(###(###(###(###################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck14 : shortCodes14.length=640 ∧
    checkSequence 1696 sWeights 17 14 0 shortCodes14=true := by decide +kernel

def shortCodes15 : List Char := ("'''#'''#('(#(''#''##((##((##((##(###(###(###(###################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck15 : shortCodes15.length=640 ∧
    checkSequence 1696 sWeights 17 15 0 shortCodes15=true := by decide +kernel

def shortCodes16 : List Char := ("''##'(##''######(###(###(###(###################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck16 : shortCodes16.length=640 ∧
    checkSequence 1696 sWeights 17 16 0 shortCodes16=true := by decide +kernel

def shortCodes17 : List Char := ("(###'###########################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck17 : shortCodes17.length=640 ∧
    checkSequence 1696 sWeights 17 17 0 shortCodes17=true := by decide +kernel

def shortCodes18 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck18 : shortCodes18.length=640 ∧
    checkSequence 1696 sWeights 17 18 0 shortCodes18=true := by decide +kernel

def shortCodes19 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck19 : shortCodes19.length=640 ∧
    checkSequence 1696 sWeights 17 19 0 shortCodes19=true := by decide +kernel

end QueenDomination.Certificate



==> anc/lean/QueenDomination/CellWitnessShort2.lean <==
import QueenDomination.CellCoverage

namespace QueenDomination.Certificate
set_option maxRecDepth 1000000
set_option maxHeartbeats 0

def shortCodes20 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck20 : shortCodes20.length=640 ∧
    checkSequence 1696 sWeights 17 20 0 shortCodes20=true := by decide +kernel

def shortCodes21 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck21 : shortCodes21.length=640 ∧
    checkSequence 1696 sWeights 17 21 0 shortCodes21=true := by decide +kernel

def shortCodes22 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck22 : shortCodes22.length=640 ∧
    checkSequence 1696 sWeights 17 22 0 shortCodes22=true := by decide +kernel

def shortCodes23 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck23 : shortCodes23.length=640 ∧
    checkSequence 1696 sWeights 17 23 0 shortCodes23=true := by decide +kernel

def shortCodes24 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck24 : shortCodes24.length=640 ∧
    checkSequence 1696 sWeights 17 24 0 shortCodes24=true := by decide +kernel

def shortCodes25 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck25 : shortCodes25.length=640 ∧
    checkSequence 1696 sWeights 17 25 0 shortCodes25=true := by decide +kernel

def shortCodes26 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck26 : shortCodes26.length=640 ∧
    checkSequence 1696 sWeights 17 26 0 shortCodes26=true := by decide +kernel

def shortCodes27 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck27 : shortCodes27.length=640 ∧
    checkSequence 1696 sWeights 17 27 0 shortCodes27=true := by decide +kernel

def shortCodes28 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck28 : shortCodes28.length=640 ∧
    checkSequence 1696 sWeights 17 28 0 shortCodes28=true := by decide +kernel

def shortCodes29 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck29 : shortCodes29.length=640 ∧
    checkSequence 1696 sWeights 17 29 0 shortCodes29=true := by decide +kernel

end QueenDomination.Certificate



==> anc/lean/QueenDomination/CellWitnessShort3.lean <==
import QueenDomination.CellCoverage

namespace QueenDomination.Certificate
set_option maxRecDepth 1000000
set_option maxHeartbeats 0

def shortCodes30 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck30 : shortCodes30.length=640 ∧
    checkSequence 1696 sWeights 17 30 0 shortCodes30=true := by decide +kernel

def shortCodes31 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck31 : shortCodes31.length=640 ∧
    checkSequence 1696 sWeights 17 31 0 shortCodes31=true := by decide +kernel

def shortCodes32 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck32 : shortCodes32.length=640 ∧
    checkSequence 1696 sWeights 17 32 0 shortCodes32=true := by decide +kernel

def shortCodes33 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck33 : shortCodes33.length=640 ∧
    checkSequence 1696 sWeights 17 33 0 shortCodes33=true := by decide +kernel

def shortCodes34 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck34 : shortCodes34.length=640 ∧
    checkSequence 1696 sWeights 17 34 0 shortCodes34=true := by decide +kernel

def shortCodes35 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck35 : shortCodes35.length=640 ∧
    checkSequence 1696 sWeights 17 35 0 shortCodes35=true := by decide +kernel

def shortCodes36 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck36 : shortCodes36.length=640 ∧
    checkSequence 1696 sWeights 17 36 0 shortCodes36=true := by decide +kernel

def shortCodes37 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck37 : shortCodes37.length=640 ∧
    checkSequence 1696 sWeights 17 37 0 shortCodes37=true := by decide +kernel

def shortCodes38 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck38 : shortCodes38.length=640 ∧
    checkSequence 1696 sWeights 17 38 0 shortCodes38=true := by decide +kernel

def shortCodes39 : List Char := ("################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################" : String).toList

theorem shortRowCheck39 : shortCodes39.length=640 ∧
    checkSequence 1696 sWeights 17 39 0 shortCodes39=true := by decide +kernel

end QueenDomination.Certificate



==> anc/lean/QueenDomination/Certificate.lean <==
import Std

/-!
Kernel-reduced finite verification of the supplied line-weight data.
Coordinates are scaled by 4000; function values by 2400.
This module certifies the finite intersections and integrals. The mathematical
step from arrangement vertices to all points is a separate proof obligation.
-/
namespace QueenDomination.Certificate

set_option maxRecDepth 100000
set_option maxHeartbeats 0

def fWeights : List Int := [500000, 500000, 489602, 479203, 458405, 437608, 406411, 375215, 333620, 292025, 240031, 188037, 157078, 128899, 103500, 80880, 61041, 43981, 29702, 18202, 9482, 3541, 381, 0, 2400, 7579, 15538, 26277, 39796, 56094, 75173, 103277, 131382, 149087, 179285, 212263, 248020, 286558, 327875, 371972, 418849]
def lWeights : List Int := [781301, 781301, 778521, 775742, 770182, 764622, 756283, 747943, 736824, 725704, 711805, 697906, 681227, 664548, 645089, 625630, 603391, 581152, 556133, 531115, 503316, 475518, 444939, 414361, 381003, 347645, 311507, 275369, 250918, 231666, 212414, 198362, 184310, 175457, 166604, 162951, 159298, 170797, 182297, 191017, 199737, 205678, 211618, 214778, 217939, 218319, 218700, 216300, 213901, 208722, 203543, 195584, 187625, 176886, 166147, 152628, 139109, 122811, 106512, 87434, 68355, 46497, 24639, 0, 0]
def sWeights : List Int := [0, 0, 5200, 10399, 20798, 31197, 46795, 62393, 83191, 103988, 129985, 155982, 187179, 218375, 254771, 291167, 332762, 372693]

def fNodes : List Int := (List.range 41).map (fun (i : Nat) => 100*Int.ofNat i)
def lNodes : List Int := (List.range 64).map (fun (i : Nat) => 100*Int.ofNat i) ++ [6312]
def sNodes : List Int := (List.range 17).map (fun (i : Nat) => 100*Int.ofNat i) ++ [1696]

def fKnots := fNodes.zip fWeights
def lKnots := lNodes.zip lWeights
def sKnots := sNodes.zip sWeights

def evalScaled : List (Int × Int) → Int → Int
  | (a,u)::(b,v)::rest, x =>
      if x ≤ b then (u*(b-x)+v*(x-a))*(2400/(b-a))
      else evalScaled ((b,v)::rest) x
  | [(_,u)], _ => 2400*u
  | [], _ => 0

abbrev Line := Int × Int × Int

def lines (ns : List Int) : List Line :=
  fNodes.map (fun t => (1,0,t)) ++ fNodes.map (fun t => (0,1,t)) ++
  ns.map (fun t => (1,-1,t)) ++ ns.map (fun t => (1,1,t))

def goodPair (ks : List (Int × Int)) (radius : Int) (l₁ l₂ : Line) : Bool :=
  let (a,b,t) := l₁
  let (c,d,u) := l₂
  let det := a*d-b*c
  if det = 0 then true else
    let nx := t*d-b*u
    let ny := a*u-t*c
    let x := nx/det
    let y := ny/det
    decide (det*x=nx ∧ det*y=ny) &&
    (if 0 ≤ y ∧ y ≤ x ∧ x ≤ 4000 ∧ x+y ≤ radius then
      decide (2400000000 ≤ evalScaled fKnots x + evalScaled fKnots y +
        evalScaled ks (x-y) + evalScaled ks (x+y))
    else true)

def checkClass (ns : List Int) (ks : List (Int × Int)) (radius : Int) : Bool :=
  let ls := lines ns
  ls.all fun l₁ => ls.all fun l₂ => goodPair ks radius l₁ l₂

def twiceAreaNumerator : List (Int × Int) → Int
  | (a,u)::(b,v)::rest => (b-a)*(u+v)+twiceAreaNumerator ((b,v)::rest)
  | _ => 0

def variation : List Int → Int
  | u::v::rest => (v-u).natAbs + variation (v::rest)
  | _ => 0

def maximum (ws : List Int) : Int := ws.foldl max 0

theorem coefficient_lengths :
    fWeights.length=41 ∧ lWeights.length=65 ∧ sWeights.length=18 := by decide

theorem nonnegative_weights :
    fWeights.all (fun w => decide (0 ≤ w)) = true ∧
    lWeights.all (fun w => decide (0 ≤ w)) = true ∧
    sWeights.all (fun w => decide (0 ≤ w)) = true := by decide

theorem integral_numerator :
    4*twiceAreaNumerator fKnots+2*twiceAreaNumerator lKnots+
      2*twiceAreaNumerator sKnots = 15973235160 := by decide

theorem exact_variations :
    variation fWeights=918849 ∧ variation lWeights=900105 ∧
    variation sWeights=372693 := by decide

theorem exact_maxima :
    maximum fWeights=500000 ∧ maximum lWeights=781301 ∧
    maximum sWeights=372693 := by decide

theorem short_vertices : checkClass sNodes sKnots 1696 = true := by decide +kernel
theorem long_vertices : checkClass lNodes lKnots 6312 = true := by decide +kernel

end QueenDomination.Certificate

#print axioms QueenDomination.Certificate.short_vertices
#print axioms QueenDomination.Certificate.long_vertices


==> anc/lean/QueenDomination/ChargingCapacity.lean <==
import QueenDomination.WeightTotals

namespace QueenDomination.Certificate
open scoped BigOperators

def diagonalWeight (z phase : ℤ) (scale : ℚ) : ℚ :=
  if z%2=phase%2 then evalQ lKnots |scale*(z:ℚ)| else evalQ sKnots |scale*(z:ℚ)|

theorem diagonal_capacity {α : Type*} [DecidableEq α]
    (G : Finset α) (z : α → ℤ) (phase : ℤ) (scale : ℚ) (hscale : 0<scale)
    (hinj : Set.InjOn z G)
    (hlong : ∀ c∈G,|scale*(z c:ℚ)|≤6312)
    (hshort : ∀ c∈G,z c%2≠phase%2 → |scale*(z c:ℚ)|≤1696) :
    (∑ c∈G,diagonalWeight (z c) phase scale)≤
      (areaTotal lKnots+areaTotal sKnots)/scale+2*(maxTotal lKnots+maxTotal sKnots) := by
  classical
  let A := G.filter (fun c => z c%2=phase%2)
  let B := G.filter (fun c => z c%2≠phase%2)
  have hA : A⊆G := Finset.filter_subset _ _
  have hB : B⊆G := Finset.filter_subset _ _
  have ha := distinct_parity_capacity A z phase scale lKnots hscale
    (by decide) (by decide) l_segments_valid (hinj.mono hA)
    (by intro c hc; exact (Finset.mem_filter.mp hc).2)
    (by intro c hc; exact hlong c (hA hc))
  have hb := distinct_parity_capacity B z (phase+1) scale sKnots hscale
    (by decide) (by decide) s_segments_valid (hinj.mono hB)
    (by intro c hc; have hp := (Finset.mem_filter.mp hc).2; omega)
    (by intro c hc; exact hshort c (hB hc) (Finset.mem_filter.mp hc).2)
  have heq : (∑ c∈G,diagonalWeight (z c) phase scale)=
      (∑ c∈A,evalQ lKnots |scale*(z c:ℚ)|)+(∑ c∈B,evalQ sKnots |scale*(z c:ℚ)|) := by
    simp only [A,B,Finset.sum_filter,←Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro c hc
    by_cases h : z c%2=phase%2 <;> simp [diagonalWeight,h]
  rw [heq]
  change _≤areaTotal lKnots/scale+2*maxTotal lKnots at ha
  change _≤areaTotal sKnots/scale+2*maxTotal sKnots at hb
  rw [add_div]
  linarith

theorem four_family_capacity {α : Type*} [DecidableEq α]
    (G : Finset α) (X Y D S : α → ℤ) (p e f : ℤ) (L : ℚ) (hL : 0<L)
    (hX : Set.InjOn X G) (hY : Set.InjOn Y G)
    (hD : Set.InjOn D G) (hS : Set.InjOn S G)
    (hpx : ∀ c∈G,X c%2=p%2) (hpy : ∀ c∈G,Y c%2=p%2)
    (hrx : ∀ c∈G,|(4000/L)*(X c:ℚ)|≤4000)
    (hry : ∀ c∈G,|(4000/L)*(Y c:ℚ)|≤4000)
    (hrd : ∀ c∈G,|(8000/L)*(D c:ℚ)|≤6312)
    (hrs : ∀ c∈G,|(8000/L)*(S c:ℚ)|≤6312)
    (hcd : ∀ c∈G,D c%2≠e%2 → |(8000/L)*(D c:ℚ)|≤1696)
    (hcs : ∀ c∈G,S c%2≠f%2 → |(8000/L)*(S c:ℚ)|≤1696)
    (hpoint : ∀ c∈G,2400000000≤evalQ fKnots |(4000/L)*(X c:ℚ)|+
      evalQ fKnots |(4000/L)*(Y c:ℚ)|+
      diagonalWeight (D c) e (8000/L)+diagonalWeight (S c) f (8000/L)) :
    2400000000*(G.card:ℚ)≤2395985274*L+321736089600 := by
  have hx := distinct_parity_capacity G X p (4000/L) fKnots
    (div_pos (by norm_num) hL) (by decide) (by decide) f_segments_valid hX hpx hrx
  have hy := distinct_parity_capacity G Y p (4000/L) fKnots
    (div_pos (by norm_num) hL) (by decide) (by decide) f_segments_valid hY hpy hry
  have hd := diagonal_capacity G D e (8000/L) (div_pos (by norm_num) hL) hD hrd hcd
  have hs := diagonal_capacity G S f (8000/L) (div_pos (by norm_num) hL) hS hrs hcs
  have hlo := Finset.sum_le_sum hpoint
  simp only [Finset.sum_add_distrib,Finset.sum_const,nsmul_eq_mul] at hlo
  change _≤areaTotal fKnots/(4000/L)+2*maxTotal fKnots at hx hy
  rcases fixed_weight_totals with ⟨hfa,hfm,hla,hlm,hsa,hsm⟩
  rw [hfa,hfm] at hx hy
  rw [hla,hlm,hsa,hsm] at hd hs
  norm_num [div_div] at hx hy hd hs
  linarith

end QueenDomination.Certificate


==> anc/lean/QueenDomination/Classification.lean <==
import QueenDomination.Reduction
import Mathlib.Data.Nat.Find

namespace QueenDomination

def DiffOccupied (C : Finset Square) (d : ℤ) : Prop :=
  ∃ c∈C, c.2-c.1=2*d

def SumOccupied (C : Finset Square) (s : ℤ) : Prop :=
  ∃ c∈C, c.1+c.2=2*s

def SymmetricOccupied (P : ℤ → Prop) (t : ℕ) : Prop :=
  P (t:ℤ) ∧ P (-(t:ℤ))

def CentralOccupied (P : ℤ → Prop) (t : ℕ) : Prop :=
  ∀ z : ℤ, |z|≤(t:ℤ) → P z

/-- The first missing symmetric line determines an occupied central interval. -/
theorem first_symmetric_gap (P : ℤ → Prop) (L : ℕ)
    (hzero : P 0) (hbound : ∀ z, P z → |z|≤(L:ℤ)) :
    ∃ t : ℕ, CentralOccupied P t ∧
      ∃ z : ℤ, |z|=(t:ℤ)+1 ∧ ¬P z := by
  classical
  have hex : ∃ j : ℕ, ¬SymmetricOccupied P j := by
    refine ⟨L+1,?_⟩
    intro h
    have hb := hbound ((L+1:ℕ):ℤ) h.1
    simp only [Nat.cast_add,Nat.cast_one,abs_of_nonneg (by positivity : 0≤(L:ℤ)+1)] at hb
    omega
  let j := Nat.find hex
  have hj : ¬SymmetricOccupied P j := Nat.find_spec hex
  have hjpos : 0<j := by
    by_contra h
    have : j=0 := by omega
    apply hj
    simpa [this,SymmetricOccupied] using hzero
  refine ⟨j-1,?_,?_⟩
  · intro z hz
    have hlt : z.natAbs<j := by
      have hcast : (z.natAbs:ℤ)=|z| := Int.natCast_natAbs z
      omega
    have hs : SymmetricOccupied P z.natAbs := by
      by_contra h
      exact Nat.find_min hex hlt h
    rcases le_total 0 z with hz0 | hz0
    · have heq : (z.natAbs:ℤ)=z := by rw [Int.natCast_natAbs,abs_of_nonneg hz0]
      simpa only [heq] using hs.1
    · have heq : -(z.natAbs:ℤ)=z := by rw [Int.natCast_natAbs,abs_of_nonpos hz0]; omega
      simpa only [heq] using hs.2
  · simp only [SymmetricOccupied,not_and_or] at hj
    rcases hj with hj | hj
    · exact ⟨(j:ℤ),by simp only [abs_of_nonneg (Int.natCast_nonneg j)]; omega,hj⟩
    · exact ⟨-(j:ℤ),by simp only [abs_neg,abs_of_nonneg (Int.natCast_nonneg j)]; omega,hj⟩

/-- Simultaneous outer progression, stopped at the first failure. -/
theorem first_outer_gap (P Q : ℤ → Prop) (L e f : ℕ)
    (hbound : ∀ z, P z → |z|≤(L:ℤ)) :
    ∃ u : ℕ,
      (∀ j<u, SymmetricOccupied P (e+2*(j+1)) ∧
        SymmetricOccupied Q (f+2*(j+1))) ∧
      ((∃ z : ℤ, |z|=(e:ℤ)+2*((u:ℤ)+1) ∧ ¬P z) ∨
       (∃ z : ℤ, |z|=(f:ℤ)+2*((u:ℤ)+1) ∧ ¬Q z)) := by
  classical
  let good (j : ℕ) := SymmetricOccupied P (e+2*(j+1)) ∧
    SymmetricOccupied Q (f+2*(j+1))
  have hex : ∃ j, ¬good j := by
    refine ⟨L,?_⟩
    intro h
    have hb := hbound _ h.1.1
    rw [abs_of_nonneg (Int.natCast_nonneg _)] at hb
    omega
  let u := Nat.find hex
  refine ⟨u,?_,?_⟩
  · intro j hj
    by_contra h
    exact Nat.find_min hex hj h
  · have hu : ¬good u := Nat.find_spec hex
    change ¬((P ((e+2*(u+1):ℕ):ℤ) ∧ P (-((e+2*(u+1):ℕ):ℤ))) ∧
      (Q ((f+2*(u+1):ℕ):ℤ) ∧ Q (-((f+2*(u+1):ℕ):ℤ)))) at hu
    rcases not_and_or.mp hu with hu | hu
    · rcases not_and_or.mp hu with h | h
      · left
        exact ⟨((e+2*(u+1):ℕ):ℤ),by rw [abs_of_nonneg (Int.natCast_nonneg _)]; push_cast; ring,h⟩
      · left
        exact ⟨-((e+2*(u+1):ℕ):ℤ),by rw [abs_neg,abs_of_nonneg (Int.natCast_nonneg _)]; push_cast; ring,h⟩
    · rcases not_and_or.mp hu with h | h
      · right
        exact ⟨((f+2*(u+1):ℕ):ℤ),by rw [abs_of_nonneg (Int.natCast_nonneg _)]; push_cast; ring,h⟩
      · right
        exact ⟨-((f+2*(u+1):ℕ):ℤ),by rw [abs_neg,abs_of_nonneg (Int.natCast_nonneg _)]; push_cast; ring,h⟩

theorem occupied_half_diagonal_bounds (L : ℕ) (C : Finset Square)
    (hboard : ∀ c∈C, OnCenteredBoard (L:ℤ) c) :
    (∀ d, DiffOccupied C d → |d|≤(L:ℤ)) ∧
    (∀ s, SumOccupied C s → |s|≤(L:ℤ)) := by
  constructor
  · intro d ⟨c,hc,hd⟩
    obtain ⟨hx,hy⟩ := hboard c hc
    have hx' := abs_le.mp hx
    have hy' := abs_le.mp hy
    apply abs_le.mpr
    omega
  · intro s ⟨c,hc,hs⟩
    obtain ⟨hx,hy⟩ := hboard c hc
    have hx' := abs_le.mp hx
    have hy' := abs_le.mp hy
    apply abs_le.mpr
    omega

/-- A pair of missing opposite-parity diagonals intersects outside the board. -/
theorem missing_pair_outside (L : ℕ) (p : Fin 2) (C : Finset Square)
    (hC : CenteredPCover (L:ℤ) p C)
    (d s : ℤ) (hd : ¬DiffOccupied C d) (hs : ¬SumOccupied C s)
    (hp : (d+s)%2=1-(p.val:ℤ)) : (L:ℤ) < |d|+|s| := by
  by_contra h
  have hb : OnCenteredBoard (L:ℤ) (s-d,s+d) :=
    (diamond_board_iff d s (L:ℤ)).mpr (by omega)
  obtain ⟨c,hc,hline⟩ := hC.2.2 (s-d,s+d) hb (by dsimp; omega) (by dsimp; omega)
  rcases hline with hline | hline
  · exact hd ⟨c,hc,by dsimp at hline; omega⟩
  · exact hs ⟨c,hc,by dsimp at hline; omega⟩

/-- Weakley's classification derived directly from the actual p-cover predicate.
    The central and outer occupied lines are retained as explicit witnesses. -/
theorem pcover_classification (L : ℕ) (p : Fin 2) (C : Finset Square)
    (hC : CenteredPCover (L:ℤ) p C) (hlong : LongDiagonalsOccupied C) :
    ∃ e f : ℕ, CentralOccupied (DiffOccupied C) e ∧
      CentralOccupied (SumOccupied C) f ∧
      (((e+f)%2=1-p.val ∧ L≤e+f+1) ∨
       ((e+f)%2=p.val ∧ ∃ u : ℕ, L≤e+f+2*u+2 ∧
        ∀ j<u, SymmetricOccupied (DiffOccupied C) (e+2*(j+1)) ∧
          SymmetricOccupied (SumOccupied C) (f+2*(j+1)))) := by
  obtain ⟨hbD,hbS⟩ := occupied_half_diagonal_bounds L C hC.1
  have hD0 : DiffOccupied C 0 := by simpa [DiffOccupied] using hlong.1
  have hS0 : SumOccupied C 0 := by simpa [SumOccupied] using hlong.2
  obtain ⟨e,he,d,hdabs,hd⟩ := first_symmetric_gap (DiffOccupied C) L hD0 hbD
  obtain ⟨f,hf,s,hsabs,hs⟩ := first_symmetric_gap (SumOccupied C) L hS0 hbS
  have hpval := p.isLt
  have hdmod : d%2=((e:ℤ)+1)%2 := by
    rcases le_total 0 d with h | h
    · rw [abs_of_nonneg h] at hdabs; omega
    · rw [abs_of_nonpos h] at hdabs; omega
  have hsmod : s%2=((f:ℤ)+1)%2 := by
    rcases le_total 0 s with h | h
    · rw [abs_of_nonneg h] at hsabs; omega
    · rw [abs_of_nonpos h] at hsabs; omega
  refine ⟨e,f,he,hf,?_⟩
  by_cases hpar : (e+f)%2=1-p.val
  · left
    refine ⟨hpar,?_⟩
    have ho := missing_pair_outside L p C hC d s hd hs (by omega)
    omega
  · right
    have hpar' : (e+f)%2=p.val := by omega
    refine ⟨hpar',?_⟩
    obtain ⟨u,hu,hgap⟩ := first_outer_gap (DiffOccupied C) (SumOccupied C) L e f hbD
    refine ⟨u,?_,hu⟩
    rcases hgap with ⟨d',hd'abs,hd'⟩ | ⟨s',hs'abs,hs'⟩
    · have hd'mod : d'%2=(e:ℤ)%2 := by
        rcases le_total 0 d' with h | h
        · rw [abs_of_nonneg h] at hd'abs; omega
        · rw [abs_of_nonpos h] at hd'abs; omega
      have ho := missing_pair_outside L p C hC d' s hd' hs (by omega)
      omega
    · have hs'mod : s'%2=(f:ℤ)%2 := by
        rcases le_total 0 s' with h | h
        · rw [abs_of_nonneg h] at hs'abs; omega
        · rw [abs_of_nonpos h] at hs'abs; omega
      have ho := missing_pair_outside L p C hC d s' hd hs' (by omega)
      omega

end QueenDomination


==> anc/lean/QueenDomination/Completion.lean <==
import QueenDomination.Definitions
import QueenDomination.FiniteGeometry
import Mathlib.Data.Int.Interval

namespace QueenDomination

def OnCenteredBoard (L : ℤ) (z : Square) : Prop := |z.1| ≤ L ∧ |z.2| ≤ L

def CenteredOrthogonals (L : ℤ) (p : Fin 2) (C : Finset Square) : Prop :=
  (∀ x : ℤ, |x| ≤ L → x%2=(p.val : ℤ) → OccupiedColumn C x) ∧
  (∀ y : ℤ, |y| ≤ L → y%2=(p.val : ℤ) → OccupiedRow C y)

def DiagonallyCovered (C : Finset Square) (z : Square) : Prop :=
  ∃ c∈C, z.2-z.1=c.2-c.1 ∨ z.1+z.2=c.1+c.2

def CenteredRelaxed (L : ℤ) (p : Fin 2) (C : Finset Square) : Prop :=
  (∀ c∈C, OnCenteredBoard L c) ∧ CenteredOrthogonals L p C ∧
  (∀ z, OnCenteredBoard L z → ∃ c∈C, SharesLine z c)

def CenteredPCover (L : ℤ) (p : Fin 2) (C : Finset Square) : Prop :=
  (∀ c∈C, OnCenteredBoard L c) ∧ CenteredOrthogonals L p C ∧
  (∀ z, OnCenteredBoard L z → z.1%2=1-(p.val : ℤ) → z.2%2=1-(p.val : ℤ) →
    DiagonallyCovered C z)

def ExtraColumns (p : Fin 2) (C : Finset Square) : Finset ℤ :=
  (C.image Prod.fst).filter (fun x => x%2=1-(p.val : ℤ))

def ExtraRows (p : Fin 2) (C : Finset Square) : Finset ℤ :=
  (C.image Prod.snd).filter (fun y => y%2=1-(p.val : ℤ))

/-- The actual centered-board diagonal-completion lemma. This theorem includes
    domination, the two parity classes, positions of added queens, and their cost. -/
theorem centered_diagonal_completion (L : ℤ) (p : Fin 2) (C : Finset Square)
    (hC : CenteredRelaxed L p C) :
    ∃ P : Finset Square, C ⊆ P ∧ CenteredPCover L p P ∧
      P.card ≤ C.card+2*((ExtraColumns p C).card+(ExtraRows p C).card) := by
  classical
  let q : ℤ := 1-(p.val : ℤ)
  let D := (Finset.Icc (-L) L).filter fun d => ¬∃ c∈C, c.2-c.1=2*d
  let S := (Finset.Icc (-L) L).filter fun s => ¬∃ c∈C, c.1+c.2=2*s
  have hq : 0 ≤ q ∧ q < 2 := by have := p.isLt; dsimp [q]; omega
  have hcover : ∀ d∈D, ∀ s∈S, (d+s)%2=q → |d|+|s|≤L →
      s-d ∈ ExtraColumns p C ∨ s+d ∈ ExtraRows p C := by
    intro d hd s hs hpar hrad
    have hdmiss := (Finset.mem_filter.mp hd).2
    have hsmiss := (Finset.mem_filter.mp hs).2
    have hz : OnCenteredBoard L (s-d,s+d) := (diamond_board_iff d s L).mpr hrad
    obtain ⟨c, hc, hatt⟩ := hC.2.2 (s-d,s+d) hz
    dsimp [SharesLine] at hatt
    rcases hatt with hcol | hrow | hdiff | hsum
    · left
      apply Finset.mem_filter.mpr
      refine ⟨Finset.mem_image.mpr ⟨c,hc, hcol.symm⟩, ?_⟩
      dsimp [q] at hpar
      omega
    · right
      apply Finset.mem_filter.mpr
      refine ⟨Finset.mem_image.mpr ⟨c,hc,hrow.symm⟩, ?_⟩
      dsimp [q] at hpar
      omega
    · exact False.elim (hdmiss ⟨c,hc,by omega⟩)
    · exact False.elim (hsmiss ⟨c,hc,by omega⟩)
  obtain ⟨A,hAD,hcard,hboard,hfill⟩ :=
    missing_diagonals_completion D S (ExtraColumns p C) (ExtraRows p C) q L hq hcover
  let P := C ∪ A.image (fun d => (-d,d))
  have hCP : C ⊆ P := Finset.subset_union_left
  refine ⟨P,hCP,?_,?_⟩
  · refine ⟨?_,?_,?_⟩
    · intro c hc
      rcases Finset.mem_union.mp hc with hc | hc
      · exact hC.1 c hc
      · obtain ⟨d,hd,rfl⟩ := Finset.mem_image.mp hc
        have := hboard d hd
        simpa [OnCenteredBoard] using And.intro this this
    · constructor
      · intro x hx hp
        obtain ⟨c,hc,hcx⟩ := hC.2.1.1 x hx hp
        exact ⟨c,hCP hc,hcx⟩
      · intro y hy hp
        obtain ⟨c,hc,hcy⟩ := hC.2.1.2 y hy hp
        exact ⟨c,hCP hc,hcy⟩
    · intro z hz hx hy
      by_cases hdiag : DiagonallyCovered C z
      · obtain ⟨c,hc,hline⟩ := hdiag
        exact ⟨c,hCP hc,hline⟩
      · let d := (z.2-z.1)/2
        let s := (z.1+z.2)/2
        have hcoords : s-d=z.1 ∧ s+d=z.2 := by dsimp [d,s]; omega
        have hrad : |d|+|s|≤L := by
          apply (diamond_board_iff d s L).mp
          simpa only [hcoords.1,hcoords.2,OnCenteredBoard] using hz
        have hdL : |d|≤L := by have := abs_nonneg s; omega
        have hsL : |s|≤L := by have := abs_nonneg d; omega
        have hdD : d∈D := by
          apply Finset.mem_filter.mpr
          refine ⟨Finset.mem_Icc.mpr (abs_le.mp hdL),?_⟩
          intro h
          obtain ⟨c,hc,hline⟩ := h
          apply hdiag
          exact ⟨c,hc,Or.inl (by omega)⟩
        have hsS : s∈S := by
          apply Finset.mem_filter.mpr
          refine ⟨Finset.mem_Icc.mpr (abs_le.mp hsL),?_⟩
          intro h
          obtain ⟨c,hc,hline⟩ := h
          apply hdiag
          exact ⟨c,hc,Or.inr (by omega)⟩
        have hdA : d∈A := hfill d hdD s hsS (by dsimp [q]; omega) hrad
        refine ⟨(-d,d),Finset.mem_union_right _ (Finset.mem_image.mpr ⟨d,hdA,rfl⟩),Or.inl ?_⟩
        dsimp
        omega
  · have hu := Finset.card_union_le C (A.image fun d => (-d,d))
    have hi := Finset.card_image_le (f := fun d : ℤ => (-d,d)) (s := A)
    dsimp [P]
    omega

/-- The exact set-difference formulation of Lemma 8.1. -/
theorem centered_diagonal_completion_added (L : ℤ) (p : Fin 2) (C : Finset Square)
    (hC : CenteredRelaxed L p C) :
    ∃ P : Finset Square, C ⊆ P ∧ CenteredPCover L p P ∧
      (P \ C).card≤2*((ExtraColumns p C).card+(ExtraRows p C).card) := by
  obtain ⟨P,hCP,hP,hcard⟩ := centered_diagonal_completion L p C hC
  have hdiff := Finset.card_sdiff_add_card_eq_card hCP
  exact ⟨P,hCP,hP,by omega⟩

end QueenDomination


==> anc/lean/QueenDomination/CompletionCost.lean <==
import QueenDomination.Completion

namespace QueenDomination

/-- Each parity has at least L representatives on [-L,L]. -/
theorem parity_representatives (L : ℕ) (p : Fin 2) :
    ∃ R : Finset ℤ, R.card=L ∧
      ∀ x∈R, |x|≤(L:ℤ) ∧ x%2=(p.val:ℤ) := by
  classical
  let a : ℤ := ((p.val:ℤ)+(L:ℤ))%2
  let f : ℕ → ℤ := fun t => 2*(t:ℤ)-(L:ℤ)+a
  refine ⟨(Finset.range L).image f,?_,?_⟩
  · rw [Finset.card_image_of_injective]
    · exact Finset.card_range L
    · intro s t h
      dsimp [f] at h
      omega
  · intro x hx
    obtain ⟨t,ht,rfl⟩ := Finset.mem_image.mp hx
    have htL := Finset.mem_range.mp ht
    have hp := p.isLt
    have ha0 : 0≤a := Int.emod_nonneg _ (by decide)
    have ha2 : a<2 := Int.emod_lt_of_pos _ (by decide)
    constructor
    · rw [abs_le]
      dsimp [f]
      omega
    · dsimp [f,a]
      omega

/-- A disjoint occupied parity class costs at least one queen per line. -/
theorem extra_projection_cost (C : Finset Square) (f : Square → ℤ)
    (L : ℕ) (p : Fin 2)
    (hocc : ∀ x : ℤ, |x|≤(L:ℤ) → x%2=(p.val:ℤ) → ∃ c∈C, f c=x) :
    ((C.image f).filter (fun x => x%2=1-(p.val:ℤ))).card+L ≤ C.card := by
  classical
  obtain ⟨R,hRcard,hR⟩ := parity_representatives L p
  let E := (C.image f).filter (fun x => x%2=1-(p.val:ℤ))
  have hRI : R ⊆ C.image f := by
    intro x hx
    obtain ⟨c,hc,hcx⟩ := hocc x (hR x hx).1 (hR x hx).2
    exact Finset.mem_image.mpr ⟨c,hc,hcx⟩
  have hEI : E ⊆ C.image f := Finset.filter_subset _ _
  have hdis : Disjoint R E := by
    apply Finset.disjoint_left.mpr
    intro x hx hxe
    have hp := (hR x hx).2
    have he := (Finset.mem_filter.mp hxe).2
    have := p.isLt
    omega
  have hsub : R ∪ E ⊆ C.image f := Finset.union_subset hRI hEI
  have hc := Finset.card_le_card hsub
  rw [Finset.card_union_of_disjoint hdis,hRcard] at hc
  have hi := Finset.card_image_le (f:=f) (s:=C)
  change E.card+L≤C.card
  omega

/-- The completion has at most 5N-4L queens, for a (2L+1)-board.
    This formulation avoids truncated natural-number subtraction. -/
theorem centered_completion_cost (L : ℕ) (p : Fin 2) (C : Finset Square)
    (hC : CenteredRelaxed (L:ℤ) p C) :
    ∃ P : Finset Square, C ⊆ P ∧ CenteredPCover (L:ℤ) p P ∧
      P.card+4*L ≤ 5*C.card := by
  obtain ⟨P,hCP,hP,hcost⟩ := centered_diagonal_completion (L:ℤ) p C hC
  have hx := extra_projection_cost C Prod.fst L p hC.2.1.1
  have hy := extra_projection_cost C Prod.snd L p hC.2.1.2
  change (ExtraColumns p C).card+L≤C.card at hx
  change (ExtraRows p C).card+L≤C.card at hy
  exact ⟨P,hCP,hP,by omega⟩

end QueenDomination


==> anc/lean/QueenDomination/CoreStructure.lean <==
import QueenDomination.BoardMoments
import QueenDomination.TypeB

namespace QueenDomination
open scoped BigOperators

theorem actual_type_a_radii (L e f u : ℕ) (p : Fin 2) (C : Finset Square)
    (hL : 200000≤L) (hN : 8000*C.card≤8001*L)
    (hC : CenteredPCover (L:ℤ) p C)
    (hD : CentralOccupied (DiffOccupied C) e)
    (hS : CentralOccupied (SumOccupied C) f)
    (ho : ∀ j<u, SymmetricOccupied (DiffOccupied C) (e+2*(j+1)) ∧
      SymmetricOccupied (SumOccupied C) (f+2*(j+1)))
    (ht : L≤e+f+2*u+2) :
    ((e:ℚ)+2*(u:ℚ))/(L:ℚ)<789/1000 ∧
    ((f:ℚ)+2*(u:ℚ))/(L:ℚ)<789/1000 ∧
    (e:ℚ)/(L:ℚ)<53/250 ∧ (f:ℚ)/(L:ℚ)<53/250 := by
  obtain ⟨_,hDc,hSc,hmlo,hmhi⟩ := type_a_board_moments L e f u p C hC hD hS ho ht
  have hLq : (200000:ℚ)≤L := by exact_mod_cast hL
  have hNq : (8000:ℚ)*C.card≤8001*(L:ℚ) := by exact_mod_cast hN
  have hDq : 2*(e:ℚ)+1+2*(u:ℚ)≤(C.card:ℚ) := by exact_mod_cast hDc
  have hSq : 2*(f:ℚ)+1+2*(u:ℚ)≤(C.card:ℚ) := by exact_mod_cast hSc
  have htq : (L:ℚ)≤(e:ℚ)+(f:ℚ)+2*(u:ℚ)+2 := by exact_mod_cast ht
  have hLp : (0:ℚ)<L := by linarith
  have htwo : 2*((L:ℚ)/2)=(L:ℚ) := by ring
  rcases le_total f e with hef | hef
  · have hefq : (f:ℚ)≤e := by exact_mod_cast hef
    have h := radii_from_counts_and_moments ((L:ℚ)/2) ((C.card:ℚ)-(L:ℚ)) e f u
      (by linarith) (by linarith) (Nat.cast_nonneg f) hefq (Nat.cast_nonneg u)
      (by linarith) (by linarith) (by linarith) hmlo hmhi
    rw [htwo] at h
    exact ⟨h.1,lt_of_le_of_lt (div_le_div_of_nonneg_right (by linarith) (le_of_lt hLp)) h.1,
      h.2,lt_of_le_of_lt (div_le_div_of_nonneg_right hefq (le_of_lt hLp)) h.2⟩
  · have hefq : (e:ℚ)≤f := by exact_mod_cast hef
    have h := radii_from_counts_and_moments ((L:ℚ)/2) ((C.card:ℚ)-(L:ℚ)) f e u
      (by linarith) (by linarith) (Nat.cast_nonneg e) hefq (Nat.cast_nonneg u)
      (by linarith) (by linarith) (by linarith) (by linarith) (by linarith)
    rw [htwo] at h
    exact ⟨lt_of_le_of_lt (div_le_div_of_nonneg_right (by linarith) (le_of_lt hLp)) h.1,h.1,
      lt_of_le_of_lt (div_le_div_of_nonneg_right hefq (le_of_lt hLp)) h.2,h.2⟩

/-- The selected points carry four actual required and mutually distinct lines. -/
theorem actual_four_representatives (L e f u : ℕ) (p : Fin 2) (C : Finset Square)
    (hC : CenteredPCover (L:ℤ) p C)
    (hD : CentralOccupied (DiffOccupied C) e)
    (hS : CentralOccupied (SumOccupied C) f)
    (ho : ∀ j<u, SymmetricOccupied (DiffOccupied C) (e+2*(j+1)) ∧
      SymmetricOccupied (SumOccupied C) (f+2*(j+1)))
    (ht : L≤e+f+2*u+2) :
    ∃ G : Finset Square, G⊆C ∧ 4*L≤3*C.card+G.card+2 ∧
      Set.InjOn halfX G ∧ Set.InjOn halfY G ∧
      Set.InjOn halfDiff G ∧ Set.InjOn halfSum G ∧
      ∀ c∈G, halfX c∈rowLines L p ∧ halfY c∈rowLines L p ∧
        halfDiff c∈requiredLines e u ∧ halfSum c∈requiredLines f u := by
  classical
  obtain ⟨hX,hY⟩ := rowLines_occupied L p C hC.2.1
  have hDo : ∀ z∈requiredLines e u, ∃ c∈C, halfDiff c=z := by
    intro z hz
    obtain ⟨w,hw,c,hc,hl⟩ := requiredLines_occupied (DiffOccupied C) e u hD
      (by intro j hj; exact (ho j hj).1) z hz
    have hlq : (c.2:ℚ)-(c.1:ℚ)=2*(w:ℚ) := by exact_mod_cast hl
    exact ⟨c,hc,by dsimp [halfDiff]; linarith⟩
  have hSo : ∀ z∈requiredLines f u, ∃ c∈C, halfSum c=z := by
    intro z hz
    obtain ⟨w,hw,c,hc,hl⟩ := requiredLines_occupied (SumOccupied C) f u hS
      (by intro j hj; exact (ho j hj).2) z hz
    have hlq : (c.1:ℚ)+(c.2:ℚ)=2*(w:ℚ) := by exact_mod_cast hl
    exact ⟨c,hc,by dsimp [halfSum]; linarith⟩
  obtain ⟨GX,hXC,hXi,hXinj,hXcard⟩ := select_line_representatives C (rowLines L p) halfX hX
  obtain ⟨GY,hYC,hYi,hYinj,hYcard⟩ := select_line_representatives C (rowLines L p) halfY hY
  obtain ⟨GD,hDC,hDi,hDinj,hDcard⟩ := select_line_representatives C (requiredLines e u) halfDiff hDo
  obtain ⟨GS,hSC,hSi,hSinj,hScard⟩ := select_line_representatives C (requiredLines f u) halfSum hSo
  let G := ((GX∩GY)∩GD)∩GS
  have hGX : G⊆GX := fun _ h => (Finset.mem_inter.mp (Finset.mem_inter.mp (Finset.mem_inter.mp h).1).1).1
  have hGY : G⊆GY := fun _ h => (Finset.mem_inter.mp (Finset.mem_inter.mp (Finset.mem_inter.mp h).1).1).2
  have hGD : G⊆GD := fun _ h => (Finset.mem_inter.mp (Finset.mem_inter.mp h).1).2
  have hGS : G⊆GS := Finset.inter_subset_right
  have hcount := four_representatives C GX GY GD GS hXC hYC hDC hSC
  rw [hXcard,hYcard,hDcard,hScard,rowLines_card,requiredLines_card,requiredLines_card] at hcount
  refine ⟨G,hGX.trans hXC,by dsimp [G]; omega,
    hXinj.mono hGX,hYinj.mono hGY,hDinj.mono hGD,hSinj.mono hGS,?_⟩
  intro c hc
  exact ⟨by rw [←hXi]; exact Finset.mem_image.mpr ⟨c,hGX hc,rfl⟩,
    by rw [←hYi]; exact Finset.mem_image.mpr ⟨c,hGY hc,rfl⟩,
    by rw [←hDi]; exact Finset.mem_image.mpr ⟨c,hGD hc,rfl⟩,
    by rw [←hSi]; exact Finset.mem_image.mpr ⟨c,hGS hc,rfl⟩⟩

/-- Type B is impossible at the proposed density, from the actual board. -/
theorem actual_type_b_impossible (L e f : ℕ) (p : Fin 2) (C : Finset Square)
    (hL : 200000≤L) (hN : 8000*C.card≤8001*L)
    (hC : CenteredPCover (L:ℤ) p C)
    (hD : CentralOccupied (DiffOccupied C) e)
    (hS : CentralOccupied (SumOccupied C) f) (ht : L≤e+f+1) : False := by
  obtain ⟨_,hlo,_⟩ := board_row_accounting L p C hC.1 hC.2.1
  obtain ⟨hDc,_,hDhi⟩ := required_diff_accounting L e 0 C hC.1 hD (by intro j hj; omega)
  obtain ⟨hSc,_,hShi⟩ := required_sum_accounting L f 0 C hC.1 hS (by intro j hj; omega)
  have hp := board_parallelogram C
  let k : ℚ := (L:ℚ)/2
  let r : ℚ := (C.card:ℚ)-(L:ℚ)
  have hk : 100000≤k := by
    have h : (200000:ℚ)≤L := by exact_mod_cast hL
    dsimp [k]
    linarith
  have hkpos : 0<k := by linarith
  have hkne : k≠0 := ne_of_gt hkpos
  have hr : r≤k/4000 := by
    have h : (8000:ℚ)*C.card≤8001*(L:ℚ) := by exact_mod_cast hN
    dsimp [r,k]; linarith
  have heq : (2:ℚ)*e+1≤(C.card:ℚ) := by exact_mod_cast hDc
  have hfq : (2:ℚ)*f+1≤(C.card:ℚ) := by exact_mod_cast hSc
  have htq : (L:ℚ)≤(e:ℚ)+(f:ℚ)+1 := by exact_mod_cast ht
  have hraw : (8/3)*k^3-(2/3)*k≤
      (2/3)*((e:ℚ)^3+(f:ℚ)^3)+(e:ℚ)^2+(f:ℚ)^2+((e:ℚ)+(f:ℚ))/3+8*r*k^2 := by
    have herr := mul_le_mul_of_nonneg_right htq (sq_nonneg (L:ℚ))
    dsimp [diagonalMoment] at hDhi hShi
    dsimp [k,r]
    nlinarith only [hlo,hDhi,hShi,hp,herr]
  have hnorm : 8/3-(2/3)*(1/k)^2≤
      (2/3)*(((e:ℚ)/k)^3+((f:ℚ)/k)^3)+
      (((e:ℚ)/k)^2+((f:ℚ)/k)^2)*(1/k)+
      ((e:ℚ)/k+(f:ℚ)/k)*(1/k)^2/3+8*(r/k) := by
    have h := div_le_div_of_nonneg_right hraw (le_of_lt (pow_pos hkpos 3))
    have hleft : ((8/3)*k^3-(2/3)*k)/k^3=8/3-(2/3)*(1/k)^2 := by field_simp <;> ring
    have hright : ((2/3)*((e:ℚ)^3+(f:ℚ)^3)+(e:ℚ)^2+(f:ℚ)^2+
        ((e:ℚ)+(f:ℚ))/3+8*r*k^2)/k^3 =
        (2/3)*(((e:ℚ)/k)^3+((f:ℚ)/k)^3)+
        (((e:ℚ)/k)^2+((f:ℚ)/k)^2)*(1/k)+
        ((e:ℚ)/k+(f:ℚ)/k)*(1/k)^2/3+8*(r/k) := by field_simp <;> ring
    simpa only [hleft,hright] using h
  apply type_b_normalized_contradiction ((e:ℚ)/k) ((f:ℚ)/k) (1/k) (r/k)
  · exact div_nonneg (Nat.cast_nonneg e) (le_of_lt hkpos)
  · exact div_nonneg (Nat.cast_nonneg f) (le_of_lt hkpos)
  · apply (div_le_iff₀ hkpos).mpr
    dsimp [vplus,eta,k,r] at *
    linarith
  · apply (div_le_iff₀ hkpos).mpr
    dsimp [vplus,eta,k,r] at *
    linarith
  · exact div_nonneg (by norm_num) (le_of_lt hkpos)
  · apply (div_le_iff₀ hkpos).mpr
    norm_num [tau]
    linarith
  · apply (div_le_iff₀ hkpos).mpr
    norm_num [eta]
    linarith
  · exact hnorm

end QueenDomination


==> anc/lean/QueenDomination/Definitions.lean <==
import Mathlib.Data.Finset.Card
import Mathlib.Data.Int.Interval
import Mathlib.Data.Rat.Defs

namespace QueenDomination

abbrev Square := ℤ × ℤ

def OnBoard (n : ℕ) (z : Square) : Prop :=
  0 ≤ z.1 ∧ z.1 < (n : ℤ) ∧ 0 ≤ z.2 ∧ z.2 < (n : ℤ)

def SharesLine (a b : Square) : Prop :=
  a.1 = b.1 ∨ a.2 = b.2 ∨ a.2-a.1 = b.2-b.1 ∨ a.1+a.2 = b.1+b.2

def Dominates (n : ℕ) (C : Finset Square) : Prop :=
  (∀ c ∈ C, OnBoard n c) ∧
  ∀ z, OnBoard n z → ∃ c ∈ C, SharesLine z c

def OccupiedColumn (C : Finset Square) (x : ℤ) : Prop := ∃ c ∈ C, c.1 = x
def OccupiedRow (C : Finset Square) (y : ℤ) : Prop := ∃ c ∈ C, c.2 = y

def Orthodox (n : ℕ) (C : Finset Square) : Prop :=
  Dominates n C ∧ ∃ p q : Fin 2,
    (∀ x : ℤ, 0 ≤ x → x < (n : ℤ) → x % 2 = (p.val : ℤ) → OccupiedColumn C x) ∧
    (∀ y : ℤ, 0 ≤ y → y < (n : ℤ) → y % 2 = (q.val : ℤ) → OccupiedRow C y)

/-- The actual, unconditional finite-order target corresponding to Theorem 2.3.
    Merely defining this proposition does not establish it. -/
def MainTheoremStatement : Prop :=
  ∀ (n : ℕ) (C : Finset Square), 400001 ≤ n → Orthodox n C →
    (40001 : ℚ)/80000*(n : ℚ)-2 < (C.card : ℚ)

end QueenDomination


==> anc/lean/QueenDomination/FiniteGeometry.lean <==
import Mathlib.Data.Finset.Card
import Mathlib.Data.Finset.Max
import Mathlib.Tactic.Linarith

namespace QueenDomination

theorem four_representatives {α : Type*} [DecidableEq α]
    (C G₁ G₂ G₃ G₄ : Finset α)
    (h₁ : G₁ ⊆ C) (h₂ : G₂ ⊆ C) (h₃ : G₃ ⊆ C) (h₄ : G₄ ⊆ C) :
    G₁.card + G₂.card + G₃.card + G₄.card ≤
      3*C.card + (((G₁ ∩ G₂) ∩ G₃) ∩ G₄).card := by
  have h12 : G₁ ∩ G₂ ⊆ C := (Finset.inter_subset_left).trans h₁
  have h123 : (G₁ ∩ G₂) ∩ G₃ ⊆ C := (Finset.inter_subset_left).trans h12
  have b₁ := Finset.card_le_card (Finset.union_subset h₁ h₂)
  have b₂ := Finset.card_le_card (Finset.union_subset h12 h₃)
  have b₃ := Finset.card_le_card (Finset.union_subset h123 h₄)
  have e₁ := Finset.card_union_add_card_inter G₁ G₂
  have e₂ := Finset.card_union_add_card_inter (G₁ ∩ G₂) G₃
  have e₃ := Finset.card_union_add_card_inter ((G₁ ∩ G₂) ∩ G₃) G₄
  omega

theorem diamond_board_iff (d s L : ℤ) :
    (|s-d| ≤ L ∧ |s+d| ≤ L) ↔ |d|+|s| ≤ L := by
  simp only [abs_le]
  rcases le_total 0 d with hd | hd <;>
    rcases le_total 0 s with hs | hs
  · simp only [abs_of_nonneg hd, abs_of_nonneg hs]
    omega
  · simp only [abs_of_nonneg hd, abs_of_nonpos hs]
    omega
  · simp only [abs_of_nonpos hd, abs_of_nonneg hs]
    omega
  · simp only [abs_of_nonpos hd, abs_of_nonpos hs]
    omega

/-- One parity component of the missing-diagonal graph.
    The minimum-weight right vertex is adjacent to every active left vertex. -/
theorem nested_active_card_le {α β : Type*} [DecidableEq α] [DecidableEq β]
    (D : Finset α) (S : Finset β) (wd : α → ℤ) (ws : β → ℤ)
    (L : ℤ) (K : ℕ)
    (hdegree : ∀ s ∈ S, (D.filter fun d => wd d + ws s ≤ L).card ≤ K) :
    (D.filter fun d => ∃ s ∈ S, wd d + ws s ≤ L).card ≤ K := by
  classical
  by_cases hempty : S = ∅
  · simp [hempty]
  · obtain ⟨s₀, hs₀, hmin⟩ :=
      S.exists_min_image ws (Finset.nonempty_iff_ne_empty.mpr hempty)
    apply le_trans (Finset.card_le_card (t := D.filter fun d => wd d + ws s₀ ≤ L) ?_)
      (hdegree s₀ hs₀)
    intro d hd
    obtain ⟨hdD, s, hs, hds⟩ := Finset.mem_filter.mp hd
    exact Finset.mem_filter.mpr ⟨hdD, by have := hmin s hs; omega⟩

theorem two_components_card_le {α : Type*} [DecidableEq α]
    (A B : Finset α) (K : ℕ) (hA : A.card ≤ K) (hB : B.card ≤ K) :
    (A ∪ B).card ≤ 2*K := by
  have := Finset.card_union_le A B
  omega

/-- The finite combinatorial-geometric core of diagonal completion.
    X and Y list the occupied additional columns and rows. The cover hypothesis
    says precisely that each missing-diagonal intersection is covered by one of
    those orthogonals. No conclusion about the density is assumed. -/
theorem missing_diagonals_completion
    (D S X Y : Finset ℤ) (q L : ℤ) (hq : 0 ≤ q ∧ q < 2)
    (hcover : ∀ d ∈ D, ∀ s ∈ S,
      (d+s)%2=q → |d|+|s|≤L → s-d ∈ X ∨ s+d ∈ Y) :
    ∃ A : Finset ℤ,
      A ⊆ D ∧ A.card ≤ 2*(X.card+Y.card) ∧
      (∀ d ∈ A, |d|≤L) ∧
      (∀ d ∈ D, ∀ s ∈ S, (d+s)%2=q → |d|+|s|≤L → d∈A) := by
  classical
  let Db (b : ℤ) := D.filter (fun d => d%2=b)
  let Sb (b : ℤ) := S.filter (fun s => s%2=(q-b)%2)
  let Ab (b : ℤ) := (Db b).filter (fun d => ∃ s∈Sb b, |d|+|s|≤L)
  have hbound (b : ℤ) : (Ab b).card ≤ X.card+Y.card := by
    apply nested_active_card_le (Db b) (Sb b) (fun d => |d|) (fun s => |s|)
    intro s hs
    have hs' := Finset.mem_filter.mp hs
    have hsub : ((Db b).filter (fun d => |d|+|s|≤L)) ⊆
        (X.image fun x => s-x) ∪ (Y.image fun y => y-s) := by
      intro d hd
      obtain ⟨hd, hrad⟩ := Finset.mem_filter.mp hd
      have hd' := Finset.mem_filter.mp hd
      have hpar : (d+s)%2=q := by
        omega
      rcases hcover d hd'.1 s hs'.1 hpar hrad with hx | hy
      · apply Finset.mem_union_left
        exact Finset.mem_image.mpr ⟨s-d, hx, by omega⟩
      · apply Finset.mem_union_right
        exact Finset.mem_image.mpr ⟨s+d, hy, by omega⟩
    have hcard := Finset.card_le_card hsub
    have huni := Finset.card_union_le (X.image fun x => s-x) (Y.image fun y => y-s)
    have hx := Finset.card_image_le (f := fun x => s-x) (s := X)
    have hy := Finset.card_image_le (f := fun y => y-s) (s := Y)
    omega
  refine ⟨Ab 0 ∪ Ab 1, ?_, two_components_card_le _ _ _ (hbound 0) (hbound 1), ?_, ?_⟩
  · intro d hd
    rcases Finset.mem_union.mp hd with hd | hd <;>
      exact (Finset.mem_filter.mp (Finset.mem_filter.mp hd).1).1
  · intro d hd
    rcases Finset.mem_union.mp hd with hd | hd
    all_goals
      obtain ⟨_, s, _, hrad⟩ := Finset.mem_filter.mp hd
      have := abs_nonneg s
      omega
  · intro d hd s hs hpar hrad
    by_cases hd0 : d%2=0
    · apply Finset.mem_union_left
      apply Finset.mem_filter.mpr
      refine ⟨Finset.mem_filter.mpr ⟨hd, hd0⟩, s, ?_, hrad⟩
      exact Finset.mem_filter.mpr ⟨hs, by omega⟩
    · apply Finset.mem_union_right
      apply Finset.mem_filter.mpr
      refine ⟨Finset.mem_filter.mpr ⟨hd, by omega⟩, s, ?_, hrad⟩
      exact Finset.mem_filter.mpr ⟨hs, by omega⟩

end QueenDomination


==> anc/lean/QueenDomination/IntegerBounds.lean <==
import Std

/-!
Denominator-cleared inequalities, checked using Lean's proof-producing integer
arithmetic procedure. All geometrical inputs remain explicit hypotheses.
-/
namespace QueenDomination.IntegerBounds

theorem central_extension (n N P : Int)
    (hsize : P ≤ N+1)
    (hgap : 8001*(n-1) < 16000*P) :
    8001*(n-1)-16000 < 16000*N := by omega

theorem completion_transfer (n N h P : Int)
    (hh : n-1 ≤ 2*h)
    (hsize : P ≤ 5*N-4*h)
    (hgap : 8001*(n-1)-16000 < 16000*P) :
    40001*(n-1)-16000 < 80000*N := by omega

theorem board_extension_transfer (n N d P : Int)
    (hd0 : 0 ≤ d) (hd2 : d ≤ 2)
    (hsize : P ≤ N+d)
    (hgap : 40001*(n+d-1)-16000 < 80000*P) :
    40001*n-160000 < 80000*N := by omega

/-- L = 2k is the integral board radius; r = N-L is the excess. -/
theorem type_a_weight_contradiction (L r g : Int)
    (hL : 200000 ≤ L)
    (hr : 8000*r ≤ L)
    (hg : L-3*r-2 ≤ g)
    (hw : 400000000*g ≤ 399330879*L+6153025600) : False := by omega

end QueenDomination.IntegerBounds

#print axioms QueenDomination.IntegerBounds.central_extension
#print axioms QueenDomination.IntegerBounds.completion_transfer
#print axioms QueenDomination.IntegerBounds.board_extension_transfer
#print axioms QueenDomination.IntegerBounds.type_a_weight_contradiction


==> anc/lean/QueenDomination/LatticeIntervals.lean <==
import QueenDomination.LineAccounting
import Mathlib.Data.Finset.Max

namespace QueenDomination
open scoped BigOperators

def affineArea (A B a b : ℚ) : ℚ := (b-a)*((A*a+B)+(A*b+B))/2

theorem affine_between (A B a b t M : ℚ)
    (ha : 0≤A*a+B ∧ A*a+B≤M) (hb : 0≤A*b+B ∧ A*b+B≤M)
    (ht : a≤t ∧ t≤b) : 0≤A*t+B ∧ A*t+B≤M := by
  rcases le_total 0 A with hA | hA
  · have hl := mul_le_mul_of_nonneg_left ht.1 hA
    have hu := mul_le_mul_of_nonneg_left ht.2 hA
    constructor <;> linarith
  · have hl := mul_le_mul_of_nonpos_left ht.2 hA
    have hu := mul_le_mul_of_nonpos_left ht.1 hA
    constructor <;> linarith

theorem affine_area_mono (A B a b p q M : ℚ)
    (ha : 0≤A*a+B ∧ A*a+B≤M) (hb : 0≤A*b+B ∧ A*b+B≤M)
    (hp : a≤p) (hpq : p≤q) (hq : q≤b) :
    affineArea A B p q≤affineArea A B a b := by
  have hpv := affine_between A B a b p M ha hb ⟨hp,by linarith⟩
  have hqv := affine_between A B a b q M ha hb ⟨by linarith,hq⟩
  have heq : affineArea A B a b-affineArea A B p q=
      (p-a)*((A*a+B)+(A*p+B))/2+(b-q)*((A*q+B)+(A*b+B))/2 := by
    dsimp [affineArea]
    ring
  have hl := mul_nonneg (sub_nonneg.mpr hp) (add_nonneg ha.1 hpv.1)
  have hr := mul_nonneg (sub_nonneg.mpr hq) (add_nonneg hqv.1 hb.1)
  linarith

theorem affine_progression_sum (A B p s : ℚ) (n : ℕ) :
    (∑ j∈Finset.range n,(A*(p+s*(j:ℚ))+B))=
      (n:ℚ)*(A*p+B)+A*s*(n:ℚ)*((n:ℚ)-1)/2 := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [Finset.sum_range_succ,ih]
    push_cast
    ring

/-- Exact trapezoidal summation on a finite progression, with one endpoint
    allowance. No limiting argument or numerical integration is involved. -/
theorem affine_progression_capacity (A B a b p s M : ℚ) (n : ℕ)
    (hs : 0<s) (hn : 1≤n)
    (ha : 0≤A*a+B ∧ A*a+B≤M) (hb : 0≤A*b+B ∧ A*b+B≤M)
    (hp : a≤p) (hq : p+s*((n:ℚ)-1)≤b) :
    (∑ j∈Finset.range n,(A*(p+s*(j:ℚ))+B))≤affineArea A B a b/s+M := by
  let q := p+s*((n:ℚ)-1)
  have hnq : (1:ℚ)≤n := by exact_mod_cast hn
  have hpq : p≤q := by dsimp [q]; have := mul_nonneg (le_of_lt hs) (by linarith : 0≤(n:ℚ)-1); linarith
  have hq' : q≤b := hq
  have hpv := affine_between A B a b p M ha hb ⟨hp,by linarith⟩
  have hqv := affine_between A B a b q M ha hb ⟨by linarith,hq'⟩
  have harea := affine_area_mono A B a b p q M ha hb hp hpq hq'
  have heq : s*((n:ℚ)*(A*p+B)+A*s*(n:ℚ)*((n:ℚ)-1)/2)=
      affineArea A B p q+s*((A*p+B)+(A*q+B))/2 := by
    dsimp [affineArea,q]
    ring
  have hend := mul_le_mul_of_nonneg_left (show (A*p+B)+(A*q+B)≤2*M by linarith) (le_of_lt hs)
  rw [affine_progression_sum]
  apply (mul_le_mul_iff_right₀ hs).mp
  simp only [mul_add,mul_div_cancel₀ _ (ne_of_gt hs)]
  nlinarith only [heq,hend,harea]

/-- Any finite set of integer lattice indices inherits the same capacity.
    Missing sample points are harmless because the affine values are nonnegative. -/
theorem affine_lattice_capacity (I : Finset ℤ) (A B a b offset s M : ℚ)
    (hs : 0<s) (hab : a≤b)
    (ha : 0≤A*a+B ∧ A*a+B≤M) (hb : 0≤A*b+B ∧ A*b+B≤M)
    (hI : ∀ j∈I, a≤offset+s*(j:ℚ) ∧ offset+s*(j:ℚ)≤b) :
    (∑ j∈I,(A*(offset+s*(j:ℚ))+B))≤affineArea A B a b/s+M := by
  classical
  by_cases he : I=∅
  · subst I
    have harea : 0≤affineArea A B a b := by
      exact div_nonneg (mul_nonneg (sub_nonneg.mpr hab) (add_nonneg ha.1 hb.1)) (by norm_num)
    have hM : 0≤M := ha.1.trans ha.2
    simpa using add_nonneg (div_nonneg harea (le_of_lt hs)) hM
  · have hne : I.Nonempty := Finset.nonempty_iff_ne_empty.mpr he
    let lo := I.min' hne
    let hi := I.max' hne
    have hlo : lo∈I := Finset.min'_mem _ _
    have hhi : hi∈I := Finset.max'_mem _ _
    have hlh : lo≤hi := Finset.min'_le _ _ hhi
    let n := (hi-lo).toNat+1
    let J := (Finset.range n).image (fun j : ℕ => lo+(j:ℤ))
    have hn : 1≤n := by dsimp [n]; omega
    have hnq : (n:ℚ)-1=(hi:ℚ)-(lo:ℚ) := by
      have hni : (n:ℤ)-1=hi-lo := by dsimp [n]; omega
      exact_mod_cast hni
    have hsub : I⊆J := by
      intro j hj
      have hjlo := Finset.min'_le I j hj
      have hjhi := Finset.le_max' I j hj
      refine Finset.mem_image.mpr ⟨(j-lo).toNat,Finset.mem_range.mpr ?_,?_⟩
      · dsimp [n]; omega
      · omega
    have hJbounds : ∀ j∈J, a≤offset+s*(j:ℚ) ∧ offset+s*(j:ℚ)≤b := by
      intro j hj
      obtain ⟨t,ht,rfl⟩ := Finset.mem_image.mp hj
      have ht' := Finset.mem_range.mp ht
      have hlo' : lo≤lo+(t:ℤ) := by omega
      have hhi' : lo+(t:ℤ)≤hi := by dsimp [n] at ht'; omega
      have hloq : (lo:ℚ)≤((lo+(t:ℤ):ℤ):ℚ) := by exact_mod_cast hlo'
      have hhiq : ((lo+(t:ℤ):ℤ):ℚ)≤(hi:ℚ) := by exact_mod_cast hhi'
      have h1 := mul_le_mul_of_nonneg_left hloq (le_of_lt hs)
      have h2 := mul_le_mul_of_nonneg_left hhiq (le_of_lt hs)
      have h3 := hI lo hlo
      have h4 := hI hi hhi
      constructor <;> linarith
    have hsumle : (∑ j∈I,(A*(offset+s*(j:ℚ))+B))≤∑ j∈J,(A*(offset+s*(j:ℚ))+B) :=
      Finset.sum_le_sum_of_subset_of_nonneg hsub
        (by intro j hj _; exact (affine_between A B a b _ M ha hb (hJbounds j hj)).1)
    have hsum : (∑ j∈J,(A*(offset+s*(j:ℚ))+B))=
        ∑ j∈Finset.range n,(A*((offset+s*(lo:ℚ))+s*(j:ℚ))+B) := by
      have hinj : Function.Injective (fun j : ℕ => lo+(j:ℤ)) := by
        intro i j h
        have hij : (i:ℤ)=(j:ℤ) := add_left_cancel h
        exact_mod_cast hij
      rw [Finset.sum_image (fun _ _ _ _ h => hinj h)]
      apply Finset.sum_congr rfl
      intro j _
      push_cast
      ring
    rw [hsum] at hsumle
    apply hsumle.trans
    apply affine_progression_capacity A B a b (offset+s*(lo:ℚ)) s M n hs hn ha hb (hI lo hlo).1
    rw [hnq]
    have hlast := (hI hi hhi).2
    nlinarith only [hlast]

end QueenDomination


==> anc/lean/QueenDomination/LineAccounting.lean <==
import QueenDomination.Classification
import QueenDomination.MomentIdentities
import Mathlib.Algebra.Order.BigOperators.Group.Finset

namespace QueenDomination
open scoped BigOperators

/-- Select an actual queen on each required line, retaining injectivity. -/
theorem select_line_representatives {α β : Type*} [DecidableEq α] [DecidableEq β]
    (C : Finset α) (R : Finset β) (f : α → β)
    (hocc : ∀ y∈R, ∃ c∈C, f c=y) :
    ∃ G : Finset α, G⊆C ∧ G.image f=R ∧ Set.InjOn f G ∧ G.card=R.card := by
  classical
  let g (y : {y // y∈R}) : α := Classical.choose (hocc y.1 y.2)
  have hg (y : {y // y∈R}) : g y∈C ∧ f (g y)=y.1 :=
    Classical.choose_spec (hocc y.1 y.2)
  have hginj : Function.Injective g := by
    intro x y h
    apply Subtype.ext
    have hx := (hg x).2
    have hy := (hg y).2
    rw [h] at hx
    exact hx.symm.trans hy
  let G := R.attach.image g
  have hsub : G⊆C := by
    intro c hc
    obtain ⟨y,_,rfl⟩ := Finset.mem_image.mp hc
    exact (hg y).1
  have himage : G.image f=R := by
    ext y
    constructor
    · intro hy
      obtain ⟨c,hc,rfl⟩ := Finset.mem_image.mp hy
      obtain ⟨z,_,rfl⟩ := Finset.mem_image.mp hc
      rw [(hg z).2]
      exact z.2
    · intro hy
      exact Finset.mem_image.mpr ⟨g ⟨y,hy⟩,
        Finset.mem_image.mpr ⟨⟨y,hy⟩,Finset.mem_attach _ _,rfl⟩,(hg ⟨y,hy⟩).2⟩
  refine ⟨G,hsub,himage,?_,?_⟩
  · intro c hc d hd hcd
    obtain ⟨x,_,rfl⟩ := Finset.mem_image.mp hc
    obtain ⟨y,_,rfl⟩ := Finset.mem_image.mp hd
    have heq : x=y := Subtype.ext ((hg x).2.symm.trans (hcd.trans (hg y).2))
    exact congrArg g heq
  · dsimp [G]
    rw [Finset.card_image_of_injective _ hginj,Finset.card_attach]

/-- Required occurrences contribute once; all repetitions and other lines
    are explicitly charged to the remaining queens. -/
theorem projection_sum_bounds {α β : Type*} [DecidableEq α] [DecidableEq β]
    (C : Finset α) (R : Finset β) (f : α → β) (w : β → ℚ) (B : ℚ)
    (hocc : ∀ y∈R, ∃ c∈C, f c=y)
    (hweight : ∀ c∈C, 0≤w (f c) ∧ w (f c)≤B) :
    R.card≤C.card ∧
    (∑ y∈R,w y)≤∑ c∈C,w (f c) ∧
    (∑ c∈C,w (f c))≤(∑ y∈R,w y)+((C.card:ℚ)-(R.card:ℚ))*B := by
  classical
  obtain ⟨G,hGC,hGR,hinj,hcard⟩ := select_line_representatives C R f hocc
  have hsum : (∑ y∈R,w y)=∑ c∈G,w (f c) := by
    rw [←hGR]
    exact Finset.sum_image hinj
  have hlo : (∑ c∈G,w (f c))≤∑ c∈C,w (f c) :=
    Finset.sum_le_sum_of_subset_of_nonneg hGC (by intro c hc _; exact (hweight c hc).1)
  have hrest : (∑ c∈C\G,w (f c))≤(C\G).card*B := by
    calc
      (∑ c∈C\G,w (f c)) ≤ ∑ _c∈C\G,B :=
        Finset.sum_le_sum (by intro c hc; exact (hweight c (Finset.mem_sdiff.mp hc).1).2)
      _ = (C\G).card*B := by simp
  have hsplit := Finset.sum_sdiff hGC (f := fun c => w (f c))
  have hcount := Finset.card_sdiff_add_card_eq_card hGC
  have hcountQ : ((C\G).card:ℚ)+(G.card:ℚ)=(C.card:ℚ) := by exact_mod_cast hcount
  refine ⟨by rw [←hcard]; exact Finset.card_le_card hGC,?_,?_⟩
  · simpa only [←hsum] using hlo
  · rw [hcard] at hcountQ
    rw [←hsum] at hsplit
    have heq : ((C\G).card:ℚ)=(C.card:ℚ)-(R.card:ℚ) := by linarith
    rw [heq] at hrest
    linarith

def positiveLines (t u : ℕ) : Finset ℚ :=
  ((Finset.range t).image fun j : ℕ => (j:ℚ)+1) ∪
  ((Finset.range u).image fun j : ℕ => (t:ℚ)+2*((j:ℚ)+1))

def requiredLines (t u : ℕ) : Finset ℚ :=
  insert 0 (positiveLines t u ∪ (positiveLines t u).image fun z => -z)

theorem positiveLines_pos (t u : ℕ) (z : ℚ) (hz : z∈positiveLines t u) : 0<z := by
  rcases Finset.mem_union.mp hz with hz | hz
  · obtain ⟨j,_,rfl⟩ := Finset.mem_image.mp hz
    positivity
  · obtain ⟨j,_,rfl⟩ := Finset.mem_image.mp hz
    positivity

theorem positiveLines_disjoint (t u : ℕ) :
    Disjoint ((Finset.range t).image fun j : ℕ => (j:ℚ)+1)
      ((Finset.range u).image fun j : ℕ => (t:ℚ)+2*((j:ℚ)+1)) := by
  apply Finset.disjoint_left.mpr
  intro z hz hw
  obtain ⟨i,hi,heq⟩ := Finset.mem_image.mp hz
  obtain ⟨j,_,heq'⟩ := Finset.mem_image.mp hw
  have hi' : (i:ℚ)+1≤(t:ℚ) := by exact_mod_cast (Nat.succ_le_of_lt (Finset.mem_range.mp hi))
  have hj : (0:ℚ)≤j := Nat.cast_nonneg j
  linarith

theorem positiveLines_card (t u : ℕ) : (positiveLines t u).card=t+u := by
  rw [positiveLines,Finset.card_union_of_disjoint (positiveLines_disjoint t u)]
  rw [Finset.card_image_of_injective _ (by intro i j h; exact_mod_cast (show (i:ℚ)=(j:ℚ) by linarith))]
  rw [Finset.card_image_of_injective _ (by intro i j h; exact_mod_cast (show (i:ℚ)=(j:ℚ) by linarith))]
  simp

theorem signedLines_disjoint (t u : ℕ) :
    Disjoint (positiveLines t u) ((positiveLines t u).image fun z => -z) := by
  apply Finset.disjoint_left.mpr
  intro z hz hn
  obtain ⟨w,hw,heq⟩ := Finset.mem_image.mp hn
  have h1 := positiveLines_pos t u z hz
  have h2 := positiveLines_pos t u w hw
  linarith

theorem zero_not_signedLines (t u : ℕ) :
    (0:ℚ)∉positiveLines t u ∪ (positiveLines t u).image (fun z => -z) := by
  intro h
  rcases Finset.mem_union.mp h with h | h
  · exact lt_irrefl 0 (positiveLines_pos t u 0 h)
  · obtain ⟨w,hw,heq⟩ := Finset.mem_image.mp h
    have := positiveLines_pos t u w hw
    linarith

theorem requiredLines_card (t u : ℕ) : (requiredLines t u).card=2*t+1+2*u := by
  rw [requiredLines,Finset.card_insert_of_notMem (zero_not_signedLines t u),
    Finset.card_union_of_disjoint (signedLines_disjoint t u),
    Finset.card_image_of_injective _ neg_injective,positiveLines_card]
  omega

theorem requiredLines_moment (t u : ℕ) :
    (∑ z∈requiredLines t u,z^2)=diagonalMoment (t:ℚ) (u:ℚ) := by
  rw [requiredLines,Finset.sum_insert (zero_not_signedLines t u),
    Finset.sum_union (signedLines_disjoint t u)]
  rw [Finset.sum_image (by intro a _ b _ h; exact neg_injective h)]
  simp only [neg_sq,zero_pow (by decide : 2≠0),zero_add]
  rw [positiveLines,Finset.sum_union (positiveLines_disjoint t u)]
  rw [Finset.sum_image (by intro i _ j _ h; exact_mod_cast (show (i:ℚ)=(j:ℚ) by linarith))]
  rw [Finset.sum_image (by intro i _ j _ h; exact_mod_cast (show (i:ℚ)=(j:ℚ) by linarith))]
  have h := required_diagonal_moment t u
  linarith

theorem requiredLines_occupied (P : ℤ → Prop) (t u : ℕ)
    (hc : CentralOccupied P t)
    (ho : ∀ j<u, SymmetricOccupied P (t+2*(j+1))) :
    ∀ z∈requiredLines t u, ∃ w : ℤ, (w:ℚ)=z ∧ P w := by
  intro z hz
  have hpos : ∀ z∈positiveLines t u, ∃ w : ℤ, (w:ℚ)=z ∧ P w ∧ P (-w) := by
    intro z hz
    rcases Finset.mem_union.mp hz with hz | hz
    · obtain ⟨j,hj,rfl⟩ := Finset.mem_image.mp hz
      have hj' := Finset.mem_range.mp hj
      refine ⟨(j:ℤ)+1,by push_cast; rfl,?_,?_⟩
      · apply hc; rw [abs_of_nonneg (by omega)]; omega
      · apply hc; rw [abs_neg,abs_of_nonneg (by omega)]; omega
    · obtain ⟨j,hj,rfl⟩ := Finset.mem_image.mp hz
      have hp := ho j (Finset.mem_range.mp hj)
      refine ⟨((t+2*(j+1):ℕ):ℤ),by push_cast; rfl,hp.1,hp.2⟩
  rcases Finset.mem_insert.mp hz with rfl | hz
  · exact ⟨0,by simp,hc 0 (by simp)⟩
  · rcases Finset.mem_union.mp hz with hz | hz
    · obtain ⟨w,hw,hp,_⟩ := hpos z hz
      exact ⟨w,hw,hp⟩
    · obtain ⟨z',hz',rfl⟩ := Finset.mem_image.mp hz
      obtain ⟨w,hw,_,hp⟩ := hpos z' hz'
      exact ⟨-w,by push_cast; rw [hw],hp⟩

end QueenDomination


==> anc/lean/QueenDomination/MainTheorem.lean <==
import QueenDomination.BoardCharging

namespace QueenDomination

/-- Unconditional p-cover density core, discharged by classification and the
    actual-board Type A and Type B contradictions. -/
theorem pcover_density_core : PCoverDensityCore := by
  intro L p C hL hC hlong
  by_contra h
  have hN : 8000*C.card≤8001*L := by omega
  obtain ⟨e,f,hD,hS,hclass⟩ := pcover_classification L p C hC hlong
  rcases hclass with ⟨_,ht⟩ | ⟨hpar,u,ht,ho⟩
  · exact actual_type_b_impossible L e f p C hL hN hC hD hS ht
  · exact actual_type_a_impossible L e f u p C hL hN hC hD hS ho ht hpar

/-- Theorem 2.3 of the manuscript, with no unproved density hypothesis. -/
theorem main_theorem : MainTheoremStatement :=
  main_of_pcover_density_core pcover_density_core

/-- Expanded user-facing statement, including the original board predicate. -/
theorem orthodox_density_gap (n : ℕ) (C : Finset Square)
    (hn : 400001≤n) (hC : Orthodox n C) :
    (40001:ℚ)/80000*(n:ℚ)-2 < (C.card:ℚ) :=
  main_theorem n C hn hC

end QueenDomination


==> anc/lean/QueenDomination/MomentIdentities.lean <==
import QueenDomination.Arithmetic
import Mathlib.Algebra.BigOperators.Group.Finset.Basic

namespace QueenDomination

open scoped BigOperators

/-- Exact square sum for any rational arithmetic progression. -/
theorem progression_square_sum (t d : ℚ) (u : ℕ) :
    (∑ j∈Finset.range u, (t+d*((j:ℚ)+1))^2) =
    (u:ℚ)*t^2+t*d*(u:ℚ)*((u:ℚ)+1)+
      d^2*(u:ℚ)*((u:ℚ)+1)*(2*(u:ℚ)+1)/6 := by
  induction u with
  | zero => simp
  | succ u ih =>
    rw [Finset.sum_range_succ,ih]
    push_cast
    ring

/-- Required central and outer diagonal square sums, not just a polynomial definition. -/
theorem required_diagonal_moment (t u : ℕ) :
    2*(∑ j∈Finset.range t, ((j:ℚ)+1)^2)+
    2*(∑ j∈Finset.range u, ((t:ℚ)+2*((j:ℚ)+1))^2) =
      diagonalMoment (t:ℚ) (u:ℚ) := by
  have h0 := progression_square_sum 0 1 t
  simp only [zero_add,one_mul] at h0
  rw [h0,progression_square_sum]
  dsimp [diagonalMoment]
  ring

/-- The parity class meeting the boundary has L+1 half-row indices. -/
theorem large_half_row_moment (L : ℕ) :
    (∑ j∈Finset.range (L+1), (-(L:ℚ)/2+(j:ℚ))^2) =
      (2/3)*((L:ℚ)/2)^3+((L:ℚ)/2)^2+((L:ℚ)/2)/3 := by
  have h := progression_square_sum (-(L:ℚ)/2-1) 1 (L+1)
  have heq : (∑ j∈Finset.range (L+1), (-(L:ℚ)/2+(j:ℚ))^2) =
      ∑ j∈Finset.range (L+1), (-(L:ℚ)/2-1+1*((j:ℚ)+1))^2 := by
    apply Finset.sum_congr rfl
    intro j _
    ring
  rw [heq,h]
  push_cast
  ring

/-- The other parity class has L half-row indices; L may be odd. -/
theorem small_half_row_moment (L : ℕ) :
    (∑ j∈Finset.range L, (-(L:ℚ)/2+1/2+(j:ℚ))^2) =
      (2/3)*((L:ℚ)/2)^3-((L:ℚ)/2)/6 := by
  have h := progression_square_sum (-(L:ℚ)/2-1/2) 1 L
  have heq : (∑ j∈Finset.range L, (-(L:ℚ)/2+1/2+(j:ℚ))^2) =
      ∑ j∈Finset.range L, (-(L:ℚ)/2-1/2+1*((j:ℚ)+1))^2 := by
    apply Finset.sum_congr rfl
    intro j _
    ring
  rw [heq,h]
  ring

end QueenDomination


==> anc/lean/QueenDomination/ParityCapacity.lean <==
import QueenDomination.PiecewiseCapacity

namespace QueenDomination.Certificate
open scoped BigOperators

theorem parity_reconstruction (z phase : ℤ) (h : z%2=phase%2) :
    z=phase+2*((z-phase)/2) := by omega

/-- A family of distinct integer labels in one parity class is a translated
    lattice of spacing twice its coordinate scale. -/
theorem distinct_parity_capacity {α : Type*} [DecidableEq α]
    (C : Finset α) (z : α → ℤ) (phase : ℤ) (scale : ℚ)
    (ks : List (ℤ×ℤ)) (hscale : 0<scale)
    (hlen : 2≤ks.length) (hstart : ks.head!.1=0)
    (hvalid : ∀ s∈segments ks,segmentValid s)
    (hinj : Set.InjOn z C) (hpar : ∀ c∈C,z c%2=phase%2)
    (hrad : ∀ c∈C,|scale*(z c:ℚ)|≤(lastNode ks:ℚ)) :
    (∑ c∈C,evalQ ks |scale*(z c:ℚ)|)≤
      ((segments ks).map (fun s => (segmentAreaInt s:ℚ))).sum/scale+
      2*((segments ks).map (fun s => (segmentMax s:ℚ))).sum := by
  classical
  let idx (c : α) : ℤ := (z c-phase)/2
  have hrepr (c : α) (hc : c∈C) : z c=phase+2*idx c := parity_reconstruction _ _ (hpar c hc)
  have hidx : Set.InjOn idx C := by
    intro c hc d hd heq
    apply hinj hc hd
    rw [hrepr c hc,hrepr d hd,heq]
  let I := C.image idx
  have heq (c : α) (hc : c∈C) : scale*(z c:ℚ)=scale*(phase:ℚ)+(2*scale)*(idx c:ℚ) := by
    rw [hrepr c hc]
    push_cast
    ring
  have hsum : (∑ c∈C,evalQ ks |scale*(z c:ℚ)|)=
      ∑ j∈I,evalQ ks |scale*(phase:ℚ)+(2*scale)*(j:ℚ)| := by
    rw [Finset.sum_image hidx]
    apply Finset.sum_congr rfl
    intro c hc
    rw [heq c hc]
  have hradI : ∀ j∈I,|scale*(phase:ℚ)+(2*scale)*(j:ℚ)|≤(lastNode ks:ℚ) := by
    intro j hj
    obtain ⟨c,hc,rfl⟩ := Finset.mem_image.mp hj
    rw [←heq c hc]
    exact hrad c hc
  have hcap := piecewise_lattice_capacity ks I (scale*(phase:ℚ)) (2*scale)
    hlen hstart hvalid (by linarith) hradI
  rw [←hsum] at hcap
  convert hcap using 1 <;> ring

end QueenDomination.Certificate


==> anc/lean/QueenDomination/Piecewise.lean <==
import QueenDomination.Certificate
import QueenDomination.Arithmetic
import Mathlib.Tactic.SplitIfs
import Mathlib.Tactic.FinCases

namespace QueenDomination.Certificate

theorem f_knots_explicit : fKnots=[(0,500000),(100,500000),(200,489602),(300,479203),(400,458405),(500,437608),(600,406411),(700,375215),(800,333620),(900,292025),(1000,240031),(1100,188037),(1200,157078),(1300,128899),(1400,103500),(1500,80880),(1600,61041),(1700,43981),(1800,29702),(1900,18202),(2000,9482),(2100,3541),(2200,381),(2300,0),(2400,2400),(2500,7579),(2600,15538),(2700,26277),(2800,39796),(2900,56094),(3000,75173),(3100,103277),(3200,131382),(3300,149087),(3400,179285),(3500,212263),(3600,248020),(3700,286558),(3800,327875),(3900,371972),(4000,418849)] := by decide

theorem l_knots_explicit : lKnots=[(0,781301),(100,781301),(200,778521),(300,775742),(400,770182),(500,764622),(600,756283),(700,747943),(800,736824),(900,725704),(1000,711805),(1100,697906),(1200,681227),(1300,664548),(1400,645089),(1500,625630),(1600,603391),(1700,581152),(1800,556133),(1900,531115),(2000,503316),(2100,475518),(2200,444939),(2300,414361),(2400,381003),(2500,347645),(2600,311507),(2700,275369),(2800,250918),(2900,231666),(3000,212414),(3100,198362),(3200,184310),(3300,175457),(3400,166604),(3500,162951),(3600,159298),(3700,170797),(3800,182297),(3900,191017),(4000,199737),(4100,205678),(4200,211618),(4300,214778),(4400,217939),(4500,218319),(4600,218700),(4700,216300),(4800,213901),(4900,208722),(5000,203543),(5100,195584),(5200,187625),(5300,176886),(5400,166147),(5500,152628),(5600,139109),(5700,122811),(5800,106512),(5900,87434),(6000,68355),(6100,46497),(6200,24639),(6300,0),(6312,0)] := by decide

theorem s_knots_explicit : sKnots=[(0,0),(100,0),(200,5200),(300,10399),(400,20798),(500,31197),(600,46795),(700,62393),(800,83191),(900,103988),(1000,129985),(1100,155982),(1200,187179),(1300,218375),(1400,254771),(1500,291167),(1600,332762),(1696,372693)] := by decide

/-- Rational interpolation of the exact certificate, in scaled coordinates.
    All segment widths divide 2400; values retain that common scale. -/
def evalQ : List (Int × Int) → ℚ → ℚ
  | (a,u)::(b,v)::rest, x =>
      if x≤(b:ℚ) then
        ((u:ℚ)*((b:ℚ)-x)+(v:ℚ)*(x-(a:ℚ)))*((2400/(b-a):ℤ):ℚ)
      else evalQ ((b,v)::rest) x
  | [(_,u)], _ => 2400*(u:ℚ)
  | [], _ => 0

def segmentQ (a b u v : ℤ) (x : ℚ) : ℚ :=
  ((u:ℚ)*((b:ℚ)-x)+(v:ℚ)*(x-(a:ℚ)))*((2400/(b-a):ℤ):ℚ)

theorem evalQ_skip (a b u v : ℤ) (rest : List (ℤ×ℤ)) (x : ℚ)
    (hx : (b:ℚ)<x) : evalQ ((a,u)::(b,v)::rest) x=evalQ ((b,v)::rest) x := by
  exact if_neg (not_le.mpr hx)

theorem evalQ_head (a b u v : ℤ) (rest : List (ℤ×ℤ)) (x : ℚ)
    (hx : x≤(b:ℚ)) : evalQ ((a,u)::(b,v)::rest) x=segmentQ a b u v x := by
  exact if_pos hx

abbrev Segment := (ℤ×ℤ)×(ℤ×ℤ)

def segments : List (ℤ×ℤ) → List Segment
  | a::b::rest => (a,b)::segments (b::rest)
  | _ => []

def lastNode : List (ℤ×ℤ) → ℤ
  | [a] => a.1
  | _::b::rest => lastNode (b::rest)
  | [] => 0

def segmentValue (s : Segment) (x : ℚ) : ℚ :=
  segmentQ s.1.1 s.2.1 s.1.2 s.2.2 x

/-- Every supported rational point has an actual interpolation segment.
    Closed endpoints are intentional; either adjacent formula gives the knot. -/
theorem evalQ_has_segment (rest : List (ℤ×ℤ)) (a : ℤ×ℤ) (x : ℚ)
    (hne : rest≠[]) (hlo : (a.1:ℚ)≤x) (hhi : x≤(lastNode (a::rest):ℚ)) :
    ∃ s∈segments (a::rest), (s.1.1:ℚ)≤x ∧ x≤(s.2.1:ℚ) ∧
      evalQ (a::rest) x=segmentValue s x := by
  induction rest generalizing a with
  | nil => exact False.elim (hne rfl)
  | cons b rest ih =>
    by_cases hx : x≤(b.1:ℚ)
    · refine ⟨(a,b),List.mem_cons_self, hlo,hx,?_⟩
      exact evalQ_head a.1 b.1 a.2 b.2 rest x hx
    · have hne' : rest≠[] := by
        intro heq
        subst rest
        exact hx hhi
      have hlo' : (b.1:ℚ)≤x := le_of_lt (lt_of_not_ge hx)
      obtain ⟨s,hs,hslo,hshi,hval⟩ := ih b hne' hlo' hhi
      refine ⟨s,List.mem_cons_of_mem _ hs,hslo,hshi,?_⟩
      rw [evalQ_skip a.1 b.1 a.2 b.2 rest x (lt_of_not_ge hx)]
      exact hval

def segmentValid (s : Segment) : Prop :=
  s.1.1<s.2.1 ∧ 0≤s.1.2 ∧ 0≤s.2.2 ∧
  (s.2.1-s.1.1)*(2400/(s.2.1-s.1.1))=2400

instance (s : Segment) : Decidable (segmentValid s) := by unfold segmentValid; infer_instance

theorem segmentValue_nonneg (s : Segment) (x : ℚ) (hs : segmentValid s)
    (hlo : (s.1.1:ℚ)≤x) (hhi : x≤(s.2.1:ℚ)) : 0≤segmentValue s x := by
  have hu : (0:ℚ)≤(s.1.2:ℚ) := by exact_mod_cast hs.2.1
  have hv : (0:ℚ)≤(s.2.2:ℚ) := by exact_mod_cast hs.2.2.1
  have hspan := hs.1
  have hf : (0:ℚ)≤((2400/(s.2.1-s.1.1):ℤ):ℚ) := by
    exact_mod_cast (Int.ediv_nonneg (by decide : (0:ℤ)≤2400) (by omega : 0≤s.2.1-s.1.1))
  exact mul_nonneg (add_nonneg (mul_nonneg hu (by linarith))
    (mul_nonneg hv (by linarith))) hf

theorem all_segments_valid :
    (segments fKnots).all (fun s => decide (segmentValid s))=true ∧
    (segments lKnots).all (fun s => decide (segmentValid s))=true ∧
    (segments sKnots).all (fun s => decide (segmentValid s))=true := by decide

theorem f_piece_zero (x : ℚ) (hx : 0≤x) (hx' : x≤100) :
    evalQ fKnots x=1200000000 := by
  rw [f_knots_explicit]
  rw [evalQ_head 0 100 500000 500000 _ x hx']
  norm_num [segmentQ]
  ring

theorem f_piece_one (x : ℚ) (hx : 100<x) (hx' : x≤200) :
    evalQ fKnots x=segmentQ 100 200 500000 489602 x := by
  rw [f_knots_explicit]
  rw [evalQ_skip 0 100 500000 500000 _ x hx,
    evalQ_head 100 200 500000 489602 _ x hx']

end QueenDomination.Certificate


==> anc/lean/QueenDomination/PiecewiseCapacity.lean <==
import QueenDomination.LatticeIntervals
import QueenDomination.CellCoverage

namespace QueenDomination.Certificate
open scoped BigOperators

def segmentMax (s : Segment) : ℤ := 2400*max s.1.2 s.2.2
def segmentAreaInt (s : Segment) : ℤ := 1200*(s.2.1-s.1.1)*(s.1.2+s.2.2)

theorem segment_affine (s : Segment) (x : ℚ) :
    segmentValue s x=((coeff s).1:ℚ)*x+((coeff s).2:ℚ) := by
  dsimp [segmentValue,segmentQ,coeff]
  push_cast
  ring

theorem segment_endpoints (s : Segment) (hs : segmentValid s) :
    segmentValue s (s.1.1:ℚ)=2400*(s.1.2:ℚ) ∧
    segmentValue s (s.2.1:ℚ)=2400*(s.2.2:ℚ) := by
  have hspan : ((s.2.1:ℚ)-(s.1.1:ℚ))*((2400/(s.2.1-s.1.1):ℤ):ℚ)=2400 := by exact_mod_cast hs.2.2.2
  constructor
  · calc
      _ = (s.1.2:ℚ)*(((s.2.1:ℚ)-(s.1.1:ℚ))*((2400/(s.2.1-s.1.1):ℤ):ℚ)) := by
        dsimp [segmentValue,segmentQ]
        ring
      _ = _ := by rw [hspan]; ring
  · calc
      _ = (s.2.2:ℚ)*(((s.2.1:ℚ)-(s.1.1:ℚ))*((2400/(s.2.1-s.1.1):ℤ):ℚ)) := by
        dsimp [segmentValue,segmentQ]
        ring
      _ = _ := by rw [hspan]; ring

theorem segment_endpoint_bounds (s : Segment) (hs : segmentValid s) :
    (0≤((coeff s).1:ℚ)*(s.1.1:ℚ)+((coeff s).2:ℚ) ∧
      ((coeff s).1:ℚ)*(s.1.1:ℚ)+((coeff s).2:ℚ)≤(segmentMax s:ℚ)) ∧
    (0≤((coeff s).1:ℚ)*(s.2.1:ℚ)+((coeff s).2:ℚ) ∧
      ((coeff s).1:ℚ)*(s.2.1:ℚ)+((coeff s).2:ℚ)≤(segmentMax s:ℚ)) := by
  rw [←segment_affine,←segment_affine,(segment_endpoints s hs).1,(segment_endpoints s hs).2]
  have hu : (0:ℚ)≤(s.1.2:ℚ) := by exact_mod_cast hs.2.1
  have hv : (0:ℚ)≤(s.2.2:ℚ) := by exact_mod_cast hs.2.2.1
  have h1 : (s.1.2:ℚ)≤(max s.1.2 s.2.2:ℤ) := by exact_mod_cast (le_max_left s.1.2 s.2.2)
  have h2 : (s.2.2:ℚ)≤(max s.1.2 s.2.2:ℤ) := by exact_mod_cast (le_max_right s.1.2 s.2.2)
  dsimp [segmentMax]
  push_cast at h1 h2
  push_cast
  exact ⟨⟨by linarith,by linarith⟩,⟨by linarith,by linarith⟩⟩

theorem segment_area_eq (s : Segment) (hs : segmentValid s) :
    affineArea ((coeff s).1:ℚ) ((coeff s).2:ℚ) (s.1.1:ℚ) (s.2.1:ℚ)=(segmentAreaInt s:ℚ) := by
  dsimp [affineArea]
  rw [←segment_affine,←segment_affine,(segment_endpoints s hs).1,(segment_endpoints s hs).2]
  dsimp [segmentAreaInt]
  push_cast
  ring

def boxedSegment (s : Segment) (x : ℚ) : ℚ :=
  if (s.1.1:ℚ)≤x ∧ x≤(s.2.1:ℚ) then segmentValue s x else 0

theorem boxedSegment_nonneg (s : Segment) (hs : segmentValid s) (x : ℚ) : 0≤boxedSegment s x := by
  unfold boxedSegment
  split_ifs with h
  · exact segmentValue_nonneg s x hs h.1 h.2
  · exact le_refl 0

theorem boxed_lattice_capacity (I : Finset ℤ) (seg : Segment) (hs : segmentValid seg)
    (offset step : ℚ) (hstep : 0<step) :
    (∑ j∈I,boxedSegment seg (offset+step*(j:ℚ)))≤
      (segmentAreaInt seg:ℚ)/step+(segmentMax seg:ℚ) := by
  classical
  let J := I.filter (fun j : ℤ => (seg.1.1:ℚ)≤offset+step*(j:ℚ) ∧ offset+step*(j:ℚ)≤(seg.2.1:ℚ))
  have hsum : (∑ j∈I,boxedSegment seg (offset+step*(j:ℚ)))=
      ∑ j∈J,(((coeff seg).1:ℚ)*(offset+step*(j:ℚ))+((coeff seg).2:ℚ)) := by
    rw [Finset.sum_filter]
    apply Finset.sum_congr rfl
    intro j _
    simp only [boxedSegment,segment_affine]
  obtain ⟨ha,hb⟩ := segment_endpoint_bounds seg hs
  have hab : (seg.1.1:ℚ)≤(seg.2.1:ℚ) := by exact_mod_cast le_of_lt hs.1
  have hcap := affine_lattice_capacity J ((coeff seg).1:ℚ) ((coeff seg).2:ℚ)
    (seg.1.1:ℚ) (seg.2.1:ℚ) offset step (segmentMax seg:ℚ) hstep hab ha hb
    (by intro j hj; exact (Finset.mem_filter.mp hj).2)
  rw [segment_area_eq seg hs] at hcap
  simpa only [hsum] using hcap

theorem boxed_negative_capacity (I : Finset ℤ) (seg : Segment) (hs : segmentValid seg)
    (offset step : ℚ) (hstep : 0<step) :
    (∑ j∈I,boxedSegment seg (-(offset+step*(j:ℚ))))≤
      (segmentAreaInt seg:ℚ)/step+(segmentMax seg:ℚ) := by
  classical
  let J := I.filter (fun j : ℤ => (seg.1.1:ℚ)≤ -(offset+step*(j:ℚ)) ∧ -(offset+step*(j:ℚ))≤(seg.2.1:ℚ))
  have hsum : (∑ j∈I,boxedSegment seg (-(offset+step*(j:ℚ))))=
      ∑ j∈J,(-((coeff seg).1:ℚ)*(offset+step*(j:ℚ))+((coeff seg).2:ℚ)) := by
    rw [Finset.sum_filter]
    apply Finset.sum_congr rfl
    intro j _
    unfold boxedSegment
    split_ifs <;> simp only [segment_affine] <;> ring
  obtain ⟨ha,hb⟩ := segment_endpoint_bounds seg hs
  have hab : -(seg.2.1:ℚ)≤ -(seg.1.1:ℚ) := by exact_mod_cast (neg_le_neg (le_of_lt hs.1))
  have ha' : (0≤ -((coeff seg).1:ℚ)*(-(seg.2.1:ℚ))+((coeff seg).2:ℚ) ∧
      -((coeff seg).1:ℚ)*(-(seg.2.1:ℚ))+((coeff seg).2:ℚ)≤(segmentMax seg:ℚ)) := by simpa using hb
  have hb' : (0≤ -((coeff seg).1:ℚ)*(-(seg.1.1:ℚ))+((coeff seg).2:ℚ) ∧
      -((coeff seg).1:ℚ)*(-(seg.1.1:ℚ))+((coeff seg).2:ℚ)≤(segmentMax seg:ℚ)) := by simpa using ha
  have hcap := affine_lattice_capacity J (-((coeff seg).1:ℚ)) ((coeff seg).2:ℚ)
    (-(seg.2.1:ℚ)) (-(seg.1.1:ℚ)) offset step (segmentMax seg:ℚ) hstep hab ha' hb'
    (by intro j hj; obtain ⟨h1,h2⟩ := (Finset.mem_filter.mp hj).2; constructor <;> linarith)
  have harea : affineArea (-((coeff seg).1:ℚ)) ((coeff seg).2:ℚ) (-(seg.2.1:ℚ)) (-(seg.1.1:ℚ))=
      affineArea ((coeff seg).1:ℚ) ((coeff seg).2:ℚ) (seg.1.1:ℚ) (seg.2.1:ℚ) := by
    dsimp [affineArea]
    ring
  rw [harea,segment_area_eq seg hs] at hcap
  simpa only [hsum] using hcap

theorem list_term_le_sum {α : Type*} (ss : List α) (f : α → ℚ)
    (hnon : ∀ s∈ss,0≤f s) (s : α) (hs : s∈ss) : f s≤(ss.map f).sum := by
  induction ss with
  | nil => simp at hs
  | cons a ss ih =>
    have htail : ∀ t∈ss,0≤f t := by intro t ht; exact hnon t (List.mem_cons_of_mem _ ht)
    have hsum0 : 0≤(ss.map f).sum := List.sum_nonneg (by intro t ht; obtain ⟨b,hb,rfl⟩ := List.mem_map.mp ht; exact htail b hb)
    rcases List.mem_cons.mp hs with rfl | hs
    · simp only [List.map_cons,List.sum_cons]
      linarith
    · have h := ih htail hs
      have ha := hnon a List.mem_cons_self
      simp only [List.map_cons,List.sum_cons]
      linarith

theorem list_finset_sum_comm {α β : Type*} (ss : List α) (I : Finset β) (f : α → β → ℚ) :
    (∑ j∈I,(ss.map (fun s => f s j)).sum)=(ss.map (fun s => ∑ j∈I,f s j)).sum := by
  induction ss with
  | nil => simp
  | cons a ss ih => simp only [List.map_cons,List.sum_cons,Finset.sum_add_distrib,ih]

/-- Supported samples are covered by the positive and reflected segment boxes. -/
theorem evalQ_le_boxes (ks : List (ℤ×ℤ)) (x : ℚ)
    (hlen : 2≤ks.length) (hstart : ks.head!.1=0)
    (hvalid : ∀ s∈segments ks,segmentValid s) (hx : |x|≤(lastNode ks:ℚ)) :
    evalQ ks |x|≤((segments ks).map (fun s => boxedSegment s x+boxedSegment s (-x))).sum := by
  obtain ⟨s,hs,ha,hb,hval⟩ := evalQ_supported ks |x| hlen
    (by simpa only [hstart,Int.cast_zero] using abs_nonneg x) hx
  have hnon : ∀ t∈segments ks,0≤boxedSegment t x+boxedSegment t (-x) := by
    intro t ht
    exact add_nonneg (boxedSegment_nonneg t (hvalid t ht) x)
      (boxedSegment_nonneg t (hvalid t ht) (-x))
  have hterm := list_term_le_sum (segments ks) (fun t => boxedSegment t x+boxedSegment t (-x)) hnon s hs
  rw [hval]
  rcases le_total 0 x with hx0 | hx0
  · rw [abs_of_nonneg hx0] at ha hb ⊢
    have heq : boxedSegment s x=segmentValue s x := if_pos ⟨ha,hb⟩
    rw [heq] at hterm
    have hn := boxedSegment_nonneg s (hvalid s hs) (-x)
    linarith
  · rw [abs_of_nonpos hx0] at ha hb ⊢
    have heq : boxedSegment s (-x)=segmentValue s (-x) := if_pos ⟨ha,hb⟩
    rw [heq] at hterm
    have hn := boxedSegment_nonneg s (hvalid s hs) x
    linarith

theorem list_sum_linear_bound {α : Type*} (ss : List α) (f a b : α → ℚ) (c d : ℚ)
    (h : ∀ s∈ss,f s≤c*a s+d*b s) :
    (ss.map f).sum≤c*(ss.map a).sum+d*(ss.map b).sum := by
  induction ss with
  | nil => simp
  | cons t ss ih =>
    have ht := h t List.mem_cons_self
    have hs := ih (by intro s hs; exact h s (List.mem_cons_of_mem _ hs))
    simp only [List.map_cons,List.sum_cons]
    nlinarith only [ht,hs]

theorem piecewise_lattice_capacity (ks : List (ℤ×ℤ)) (I : Finset ℤ) (offset step : ℚ)
    (hlen : 2≤ks.length) (hstart : ks.head!.1=0)
    (hvalid : ∀ s∈segments ks,segmentValid s) (hstep : 0<step)
    (hI : ∀ j∈I,|offset+step*(j:ℚ)|≤(lastNode ks:ℚ)) :
    (∑ j∈I,evalQ ks |offset+step*(j:ℚ)|)≤
      2*((segments ks).map (fun s => (segmentAreaInt s:ℚ))).sum/step+
      2*((segments ks).map (fun s => (segmentMax s:ℚ))).sum := by
  have hsum := Finset.sum_le_sum (fun (j : ℤ) hj => evalQ_le_boxes ks (offset+step*(j:ℚ)) hlen hstart hvalid (hI j hj))
  rw [list_finset_sum_comm] at hsum
  have hterm : ∀ s∈segments ks,
      (∑ j∈I,(boxedSegment s (offset+step*(j:ℚ))+boxedSegment s (-(offset+step*(j:ℚ))))) ≤
      2*(segmentAreaInt s:ℚ)/step+2*(segmentMax s:ℚ) := by
    intro s hs
    rw [Finset.sum_add_distrib]
    have h1 := boxed_lattice_capacity I s (hvalid s hs) offset step hstep
    have h2 := boxed_negative_capacity I s (hvalid s hs) offset step hstep
    rw [show 2*(segmentAreaInt s:ℚ)/step=2*((segmentAreaInt s:ℚ)/step) by ring]
    linarith
  have htotal := list_sum_linear_bound (segments ks)
    (fun s => ∑ j∈I,(boxedSegment s (offset+step*(j:ℚ))+boxedSegment s (-(offset+step*(j:ℚ)))))
    (fun s => (segmentAreaInt s:ℚ)) (fun s => (segmentMax s:ℚ)) (2/step) 2
    (by intro s hs; simpa only [div_mul_eq_mul_div] using hterm s hs)
  apply hsum.trans
  simpa only [div_mul_eq_mul_div] using htotal

end QueenDomination.Certificate


==> anc/lean/QueenDomination/Reduction.lean <==
import QueenDomination.BoardExtension
import QueenDomination.Arithmetic
import QueenDomination.IntegerBounds

namespace QueenDomination

theorem recenter_board (L : ℕ) (q : Fin 2) (P : Finset Square)
    (hP : Dominates (2*L+1) P)
    (hcol : ∀ x : ℤ, 0≤x → x<((2*L+1:ℕ):ℤ) → x%2=(q.val:ℤ) → OccupiedColumn P x)
    (hrow : ∀ y : ℤ, 0≤y → y<((2*L+1:ℕ):ℤ) → y%2=(q.val:ℤ) → OccupiedRow P y) :
    ∃ (p : Fin 2) (C : Finset Square), C.card≤P.card ∧ CenteredRelaxed (L:ℤ) p C := by
  classical
  let p : Fin 2 := ⟨(((q.val:ℤ)-(L:ℤ))%2).toNat,by omega⟩
  let tr : Square → Square := fun c => (c.1-(L:ℤ),c.2-(L:ℤ))
  let C := P.image tr
  have htr (c : Square) (hc : c∈P) : tr c∈C := Finset.mem_image.mpr ⟨c,hc,rfl⟩
  have hpar (x : ℤ) (hx : x%2=(p.val:ℤ)) : (x+(L:ℤ))%2=(q.val:ℤ) := by
    have := q.isLt
    dsimp [p] at hx
    omega
  refine ⟨p,C,Finset.card_image_le,?_,⟨?_,?_⟩,?_⟩
  · intro c hc
    obtain ⟨b,hb,rfl⟩ := Finset.mem_image.mp hc
    have hbb := hP.1 b hb
    dsimp [OnCenteredBoard,tr]
    simp only [abs_le]
    dsimp [OnBoard] at hbb
    omega
  · intro x hx hp
    have hxx := abs_le.mp hx
    obtain ⟨c,hc,hcx⟩ := hcol (x+(L:ℤ)) (by omega) (by omega) (hpar x hp)
    exact ⟨tr c,htr c hc,by dsimp [tr]; omega⟩
  · intro y hy hp
    have hyy := abs_le.mp hy
    obtain ⟨c,hc,hcy⟩ := hrow (y+(L:ℤ)) (by omega) (by omega) (hpar y hp)
    exact ⟨tr c,htr c hc,by dsimp [tr]; omega⟩
  · intro z hz
    have hx := abs_le.mp hz.1
    have hy := abs_le.mp hz.2
    have hzb : OnBoard (2*L+1) (z.1+(L:ℤ),z.2+(L:ℤ)) := by
      dsimp [OnBoard]
      omega
    obtain ⟨c,hc,hline⟩ := hP.2 _ hzb
    refine ⟨tr c,htr c hc,?_⟩
    dsimp [SharesLine,tr] at *
    rcases hline with h | h | h | h <;> omega

def LongDiagonalsOccupied (C : Finset Square) : Prop :=
  (∃ c∈C, c.2-c.1=0) ∧ (∃ c∈C, c.1+c.2=0)

theorem add_center (L : ℕ) (p : Fin 2) (C : Finset Square)
    (hC : CenteredPCover (L:ℤ) p C) :
    ∃ P : Finset Square, CenteredPCover (L:ℤ) p P ∧
      LongDiagonalsOccupied P ∧ P.card≤C.card+1 := by
  classical
  let P := insert (0,0) C
  have hCP : C ⊆ P := Finset.subset_insert _ _
  refine ⟨P,⟨?_,⟨?_,?_⟩,?_⟩,?_,Finset.card_insert_le _ _⟩
  · intro c hc
    rcases Finset.mem_insert.mp hc with hc | hc
    · subst c
      simp [OnCenteredBoard]
    · exact hC.1 c hc
  · intro x hx hp
    obtain ⟨c,hc,hcx⟩ := hC.2.1.1 x hx hp
    exact ⟨c,hCP hc,hcx⟩
  · intro y hy hp
    obtain ⟨c,hc,hcy⟩ := hC.2.1.2 y hy hp
    exact ⟨c,hCP hc,hcy⟩
  · intro z hz hx hy
    obtain ⟨c,hc,hdiag⟩ := hC.2.2 z hz hx hy
    exact ⟨c,hCP hc,hdiag⟩
  · constructor <;> exact ⟨(0,0),Finset.mem_insert_self _ _,rfl⟩

/-- Density-core proposition. `MainTheorem.pcover_density_core` discharges it
    from actual-board moments, classification and the fixed weight certificate. -/
def PCoverDensityCore : Prop :=
  ∀ (L : ℕ) (p : Fin 2) (C : Finset Square), 200000≤L →
    CenteredPCover (L:ℤ) p C → LongDiagonalsOccupied C →
    (8001:ℤ)*(2*(L:ℤ)) < 16000*(C.card:ℤ)

/-- Modular reduction: the density-core proof is passed explicitly. -/
theorem relaxed_bound_of_pcover_core (hcore : PCoverDensityCore)
    (L : ℕ) (p : Fin 2) (C : Finset Square) (hL : 200000≤L)
    (hC : CenteredRelaxed (L:ℤ) p C) :
    (40001:ℤ)*(2*(L:ℤ))-16000 < 80000*(C.card:ℤ) := by
  obtain ⟨P,_,hP,hcost⟩ := centered_completion_cost L p C hC
  obtain ⟨S,hS,hdiag,hScard⟩ := add_center L p P hP
  have hbound := hcore L p S hL hS hdiag
  omega

/-- Every geometric step from the p-cover density core to the actual main
    statement is proved here. The hypothesis is intentionally explicit. -/
theorem main_of_pcover_density_core (hcore : PCoverDensityCore) : MainTheoremStatement := by
  intro n C hn hC
  obtain ⟨m,d,q,P,hm,hd,hodd,hcard,hdom,hcols,hrows⟩ := odd_equal_parity_extension n C hC
  let L := m/2
  have hmL : m=2*L+1 := by dsimp [L]; omega
  have hL : 200000≤L := by omega
  rw [hmL] at hdom hcols hrows
  obtain ⟨p,S,hScard,hS⟩ := recenter_board L q P hdom hcols hrows
  have hbound := relaxed_bound_of_pcover_core hcore L p S hL hS
  have hfinal : (40001:ℤ)*(n:ℤ)-160000 < 80000*(C.card:ℤ) := by omega
  have hrat : (40001:ℚ)*(n:ℚ)-160000 < 80000*(C.card:ℚ) := by exact_mod_cast hfinal
  linarith

end QueenDomination


==> anc/lean/QueenDomination/RepresentativeGeometry.lean <==
import QueenDomination.CoreStructure

namespace QueenDomination

theorem rowLines_parity (L : ℕ) (p : Fin 2) (z : ℤ)
    (h : (z:ℚ)/2∈rowLines L p) : z%2=(p.val:ℤ) := by
  obtain ⟨j,_,hj⟩ := Finset.mem_image.mp h
  have heq : (z:ℚ)= -(L:ℚ)+((((p.val:ℤ)+(L:ℤ))%2:ℤ):ℚ)+2*(j:ℚ) := by linarith
  have heqi : z= -(L:ℤ)+((p.val:ℤ)+(L:ℤ))%2+2*(j:ℤ) := by exact_mod_cast heq
  have hp := p.isLt
  omega

theorem requiredLines_geometry (t u : ℕ) (z : ℚ) (hz : z∈requiredLines t u) :
    ∃ w : ℤ, (w:ℚ)=z ∧ |w|≤(t:ℤ)+2*(u:ℤ) ∧
      (w%2≠(t:ℤ)%2 → |w|≤(t:ℤ)) := by
  have hpos : ∀ z∈positiveLines t u, ∃ w : ℤ, (w:ℚ)=z ∧
      0≤w ∧ w≤(t:ℤ)+2*(u:ℤ) ∧ (w%2≠(t:ℤ)%2 → w≤(t:ℤ)) := by
    intro z hz
    rcases Finset.mem_union.mp hz with hz | hz
    · obtain ⟨j,hj,rfl⟩ := Finset.mem_image.mp hz
      have hj' := Finset.mem_range.mp hj
      exact ⟨(j:ℤ)+1,by push_cast; rfl,by omega,by omega,by intro _; omega⟩
    · obtain ⟨j,hj,rfl⟩ := Finset.mem_image.mp hz
      have hj' := Finset.mem_range.mp hj
      exact ⟨(t:ℤ)+2*((j:ℤ)+1),by push_cast; rfl,by omega,by omega,by intro h; omega⟩
  rcases Finset.mem_insert.mp hz with rfl | hz
  · exact ⟨0,by simp,by simp only [abs_zero]; omega,by intro _; simp⟩
  · rcases Finset.mem_union.mp hz with hz | hz
    · obtain ⟨w,hw,hw0,hwb,hwc⟩ := hpos z hz
      exact ⟨w,hw,by simpa only [abs_of_nonneg hw0] using hwb,
        by simpa only [abs_of_nonneg hw0] using hwc⟩
    · obtain ⟨z',hz',rfl⟩ := Finset.mem_image.mp hz
      obtain ⟨w,hw,hw0,hwb,hwc⟩ := hpos z' hz'
      refine ⟨-w,by push_cast; rw [hw],?_,?_⟩
      · simpa only [abs_neg,abs_of_nonneg hw0] using hwb
      · intro h
        have h' : w%2≠(t:ℤ)%2 := by omega
        simpa only [abs_neg,abs_of_nonneg hw0] using hwc h'

def diffIndex (c : Square) : ℤ := (c.2-c.1)/2
def sumIndex (c : Square) : ℤ := (c.1+c.2)/2

theorem half_diagonal_indices (c : Square) (hpar : c.1%2=c.2%2) :
    halfDiff c=(diffIndex c:ℚ) ∧ halfSum c=(sumIndex c:ℚ) ∧
      diffIndex c+sumIndex c=c.2 := by
  have hd : c.2-c.1=2*diffIndex c := by dsimp [diffIndex]; omega
  have hs : c.1+c.2=2*sumIndex c := by dsimp [sumIndex]; omega
  have hdq : (c.2:ℚ)-(c.1:ℚ)=2*(diffIndex c:ℚ) := by exact_mod_cast hd
  have hsq : (c.1:ℚ)+(c.2:ℚ)=2*(sumIndex c:ℚ) := by exact_mod_cast hs
  refine ⟨by dsimp [halfDiff]; linarith,by dsimp [halfSum]; linarith,by omega⟩

theorem corresponding_diagonal_parities (d s e f p : ℤ)
    (hds : (d+s)%2=p%2) (hef : (e+f)%2=p%2) :
    (d%2=e%2 ↔ s%2=f%2) := by omega

theorem required_diagonal_scaled_bound (L t u : ℕ) (z : ℚ)
    (hz : z∈requiredLines t u) (hL : (0:ℚ)<L)
    (hlo : ((t:ℚ)+2*(u:ℚ))/(L:ℚ)<789/1000)
    (hshort : (t:ℚ)/(L:ℚ)<53/250) :
    |8000*z/(L:ℚ)|≤6312 ∧
      (∀ w : ℤ, (w:ℚ)=z → w%2≠(t:ℤ)%2 → |8000*z/(L:ℚ)|≤1696) := by
  obtain ⟨w,hw,hwb,hwc⟩ := requiredLines_geometry t u z hz
  have habs : |z|=(|w|:ℤ) := by rw [←hw]; norm_cast
  have hwbq : |z|≤(t:ℚ)+2*(u:ℚ) := by rw [habs]; exact_mod_cast hwb
  have heq : |8000*z/(L:ℚ)|=8000*(|z|/(L:ℚ)) := by
    rcases le_total 0 z with hz0 | hz0
    · have hv : 0≤8000*z/(L:ℚ) := div_nonneg (mul_nonneg (by norm_num) hz0) (le_of_lt hL)
      rw [abs_of_nonneg hv,abs_of_nonneg hz0]
      ring
    · have hv : 8000*z/(L:ℚ)≤0 := div_nonpos_of_nonpos_of_nonneg (mul_nonpos_of_nonneg_of_nonpos (by norm_num) hz0) (le_of_lt hL)
      rw [abs_of_nonpos hv,abs_of_nonpos hz0]
      ring
  have hlt : |z|/(L:ℚ)≤((t:ℚ)+2*(u:ℚ))/(L:ℚ) :=
    div_le_div_of_nonneg_right hwbq (le_of_lt hL)
  refine ⟨by rw [heq]; linarith,?_⟩
  intro w' hw' hp
  have hww : w'=w := by exact_mod_cast hw'.trans hw.symm
  subst w'
  have hscq : |z|≤(t:ℚ) := by rw [habs]; exact_mod_cast hwc hp
  have hlt' := div_le_div_of_nonneg_right hscq (le_of_lt hL)
  rw [heq]
  linarith

end QueenDomination


==> anc/lean/QueenDomination/Stability.lean <==
import QueenDomination.Arithmetic
import Mathlib.Tactic.FieldSimp

namespace QueenDomination

/-- All lower-order terms in the normalized second moment are controlled.
    Here t=1/k, rho=r/k and delta=(e-f)/k in the manuscript. -/
theorem normalized_moment_bounds (A B delta t rho M : ℚ)
    (hB : 0≤B) (hBA : B≤A)
    (ht0 : 0≤t) (ht : t≤tau)
    (hrho : rho≤eta)
    (hslo : 1-t≤A+B) (hshi : A+B≤1+rho/2)
    (hd0 : 0≤delta) (hd : delta≤rho+t)
    (hmlo : 8/3-8*rho-8*t-(2/3)*t^2≤M)
    (hmhi : M≤8/3+4*rho+4*t+(4/3)*t^2)
    (hm : M=(16/3)*(A^3+B^3)+(A+B)*delta^2+8*A^2*t+
      delta^2*t/2+(8*A-4*B)*t^2/3) :
    vminus≤A+B ∧ A+B≤vplus ∧ delta≤hzero ∧
    lower≤(16/3)*(A^3+B^3) ∧ (16/3)*(A^3+B^3)≤upper := by
  have hA : 0≤A := le_trans hB hBA
  have hv : A+B≤vplus := by dsimp [vplus]; linarith
  have hvm : vminus≤A+B := by dsimp [vminus]; linarith
  have hdel : delta≤hzero := by dsimp [hzero]; linarith
  have hAmax : A≤vplus := by linarith
  have hv0 : 0≤vplus := by norm_num [vplus,eta]
  have hh0 : 0≤hzero := by norm_num [hzero,eta,tau]
  have htau0 : 0≤tau := by norm_num [tau]
  have ht2 : t^2≤tau^2 := by nlinarith only [ht0,ht,htau0]
  have hd2 : delta^2≤hzero^2 := by nlinarith only [hd0,hdel,hh0]
  have hA2 : A^2≤vplus^2 := by nlinarith only [hA,hAmax,hv0]
  have h1 : (A+B)*delta^2≤vplus*hzero^2 :=
    mul_le_mul hv hd2 (sq_nonneg delta) hv0
  have h2 : A^2*t≤vplus^2*tau :=
    mul_le_mul hA2 ht ht0 (sq_nonneg vplus)
  have h3 : delta^2*t≤hzero^2*tau :=
    mul_le_mul hd2 ht ht0 (sq_nonneg hzero)
  have hc : 0≤8*A-4*B := by linarith
  have hcmax : 8*A-4*B≤8*vplus := by linarith
  have h4 : (8*A-4*B)*t^2≤8*vplus*tau^2 :=
    mul_le_mul hcmax ht2 (sq_nonneg t) (by linarith)
  have h1non : 0≤(A+B)*delta^2 := mul_nonneg (by linarith) (sq_nonneg delta)
  have h2non : 0≤A^2*t := mul_nonneg (sq_nonneg A) ht0
  have h3non : 0≤delta^2*t := mul_nonneg (sq_nonneg delta) ht0
  have h4non : 0≤(8*A-4*B)*t^2 := mul_nonneg hc (sq_nonneg t)
  refine ⟨hvm,hv,hdel,?_,?_⟩
  · dsimp [lower]
    nlinarith only [hm,hmlo,hrho,ht,ht2,h1,h2,h3,h4]
  · dsimp [upper]
    nlinarith only [hm,hmhi,hrho,ht,ht2,h1non,h2non,h3non,h4non]

/-- Quantitative stability with every normalized moment assumption exposed. -/
theorem normalized_stability (A B delta t rho M : ℚ)
    (hB : 0≤B) (hBA : B≤A)
    (ht0 : 0≤t) (ht : t≤tau) (hrho : rho≤eta)
    (hslo : 1-t≤A+B) (hshi : A+B≤1+rho/2)
    (hd0 : 0≤delta) (hd : delta≤rho+t)
    (hmlo : 8/3-8*rho-8*t-(2/3)*t^2≤M)
    (hmhi : M≤8/3+4*rho+4*t+(4/3)*t^2)
    (hm : M=(16/3)*(A^3+B^3)+(A+B)*delta^2+8*A^2*t+
      delta^2*t/2+(8*A-4*B)*t^2/3) :
    A+delta/4<789/1000 ∧ B+delta/4<53/250 := by
  obtain ⟨hvm,hv,hdmax,hlo,hhi⟩ := normalized_moment_bounds A B delta t rho M
    hB hBA ht0 ht hrho hslo hshi hd0 hd hmlo hmhi hm
  exact radii_with_imbalance A B delta (long_radius_of_bounds A B hvm hhi)
    (short_radius_of_bounds A B (le_trans hB hBA) hBA hv hlo) hdmax

/-- The normalization step, including the half-integer k case, is purely rational. -/
theorem stability_from_raw_moments (k r a b delta M : ℚ)
    (hk : 100000≤k) (hr : r≤k/4000)
    (hb : 0≤b) (hba : b≤a)
    (hslo : k-1≤a+b) (hshi : a+b≤k+(r-1)/2)
    (hd0 : 0≤delta) (hd : delta≤r+1)
    (hmlo : (8/3)*k^3-(8*r+8)*k^2-(2/3)*k≤M)
    (hmhi : M≤(8/3)*k^3+(4*r+4)*k^2+(4/3)*k)
    (hm : M=(16/3)*(a^3+b^3)+(a+b)*delta^2+8*a^2+delta^2/2+(8*a-4*b)/3) :
    a/k+(delta/k)/4<789/1000 ∧ b/k+(delta/k)/4<53/250 := by
  have hk0 : 0<k := by linarith
  have hkne : k≠0 := ne_of_gt hk0
  have hk3 : 0<k^3 := pow_pos hk0 _
  have hnlo : 8/3-8*(r/k)-8*(1/k)-(2/3)*(1/k)^2≤M/k^3 := by
    have heq : ((8/3)*k^3-(8*r+8)*k^2-(2/3)*k)/k^3 =
        8/3-8*(r/k)-8*(1/k)-(2/3)*(1/k)^2 := by field_simp; ring
    rw [←heq]
    exact div_le_div_of_nonneg_right hmlo (le_of_lt hk3)
  have hnhi : M/k^3≤8/3+4*(r/k)+4*(1/k)+(4/3)*(1/k)^2 := by
    have heq : ((8/3)*k^3+(4*r+4)*k^2+(4/3)*k)/k^3 =
        8/3+4*(r/k)+4*(1/k)+(4/3)*(1/k)^2 := by field_simp; ring
    rw [←heq]
    exact div_le_div_of_nonneg_right hmhi (le_of_lt hk3)
  have hnm : M/k^3=(16/3)*((a/k)^3+(b/k)^3)+((a/k)+(b/k))*(delta/k)^2+
      8*(a/k)^2*(1/k)+(delta/k)^2*(1/k)/2+
      (8*(a/k)-4*(b/k))*(1/k)^2/3 := by
    rw [hm]
    field_simp
  apply normalized_stability (a/k) (b/k) (delta/k) (1/k) (r/k) (M/k^3)
  · exact div_nonneg hb (le_of_lt hk0)
  · exact div_le_div_of_nonneg_right hba (le_of_lt hk0)
  · exact le_of_lt (div_pos (by norm_num) hk0)
  · apply (div_le_iff₀ hk0).mpr
    norm_num [tau]
    linarith
  · apply (div_le_iff₀ hk0).mpr
    norm_num [eta]
    linarith
  · have h := div_le_div_of_nonneg_right hslo (le_of_lt hk0)
    have heq : (k-1)/k=1-1/k := by field_simp
    simpa only [heq,add_div] using h
  · have hsum : a+b≤k+r/2 := by linarith
    have h := div_le_div_of_nonneg_right hsum (le_of_lt hk0)
    have heq : (k+r/2)/k=1+(r/k)/2 := by field_simp
    simpa only [heq,add_div] using h
  · exact div_nonneg hd0 (le_of_lt hk0)
  · simpa only [add_div] using div_le_div_of_nonneg_right hd (le_of_lt hk0)
  · exact hnlo
  · exact hnhi
  · exact hnm

/-- The manuscript's explicit radius bounds follow from the required-line counts
    and its two moment inequalities. No numerical optimization is assumed. -/
theorem radii_from_counts_and_moments (k r e f u : ℚ)
    (hk : 100000≤k) (hr : r≤k/4000)
    (hf : 0≤f) (hef : f≤e) (hu : 0≤u)
    (htype : 2*k-2≤e+f+2*u)
    (hD : 2*e+1+2*u≤2*k+r) (_hS : 2*f+1+2*u≤2*k+r)
    (hmlo : (8/3)*k^3-(8*r+8)*k^2-(2/3)*k≤diagonalMoment e u+diagonalMoment f u)
    (hmhi : diagonalMoment e u+diagonalMoment f u≤(8/3)*k^3+(4*r+4)*k^2+(4/3)*k) :
    (e+2*u)/(2*k)<789/1000 ∧ e/(2*k)<53/250 := by
  have h := stability_from_raw_moments k r ((e+f)/4+u) ((e+f)/4) (e-f)
    (diagonalMoment e u+diagonalMoment f u) hk hr (by linarith) (by linarith)
    (by linarith) (by linarith) (by linarith) (by linarith) hmlo hmhi
    (by convert moment_expansion e f u using 1; ring)
  have hlong : ((e+f)/4+u)/k+((e-f)/k)/4=(e+2*u)/(2*k) := by ring
  have hshort : ((e+f)/4)/k+((e-f)/k)/4=e/(2*k) := by ring
  simpa only [hlong,hshort] using h

end QueenDomination


==> anc/lean/QueenDomination/TypeB.lean <==
import QueenDomination.Stability

namespace QueenDomination

/-- The normalized Type-B moment inequalities are incompatible. -/
theorem type_b_normalized_contradiction (E F t rho : ℚ)
    (hE0 : 0≤E) (hF0 : 0≤F) (hE : E≤vplus) (hF : F≤vplus)
    (ht0 : 0≤t) (ht : t≤tau) (hrho : rho≤eta)
    (hm : 8/3-(2/3)*t^2≤(2/3)*(E^3+F^3)+(E^2+F^2)*t+(E+F)*t^2/3+8*rho) :
    False := by
  have hv0 : 0≤vplus := by norm_num [vplus,eta]
  have htau0 : 0≤tau := by norm_num [tau]
  have ht2 : t^2≤tau^2 := by nlinarith only [ht0,ht,htau0]
  have hE2 : E^2≤vplus^2 := by nlinarith only [hE0,hE,hv0]
  have hF2 : F^2≤vplus^2 := by nlinarith only [hF0,hF,hv0]
  have hE3 : E^3≤vplus^3 := (Odd.strictMono_pow (by decide : Odd (3:ℕ))).monotone hE
  have hF3 : F^3≤vplus^3 := (Odd.strictMono_pow (by decide : Odd (3:ℕ))).monotone hF
  have hquad : (E^2+F^2)*t≤(2*vplus^2)*tau :=
    mul_le_mul (by linarith) ht ht0 (mul_nonneg (by norm_num) (sq_nonneg vplus))
  have hlinear : (E+F)*t^2≤(2*vplus)*tau^2 :=
    mul_le_mul (by linarith) ht2 (sq_nonneg t) (by linarith)
  have hmargin := type_b_margin
  nlinarith only [hm,ht2,hE3,hF3,hquad,hlinear,hrho,hmargin]

end QueenDomination


==> anc/lean/QueenDomination/WeightRegion.lean <==
import QueenDomination.CellCoverage

namespace QueenDomination.Certificate

theorem region_bound_of_rows (ks : List (ℤ×ℤ)) (ws : List ℤ) (radius : ℤ) (n : ℕ)
    (hks : 2≤ks.length) (hstart : ks.head!.1=0) (hend : lastNode ks=radius)
    (hseg : segments ks=(List.range n).map (standardSegment radius ws))
    (hrows : ∀ i : Fin 40, RowCertified radius ws n i.val)
    (x y : ℚ) (hy : 0≤y) (hyx : y≤x) (hx : x≤4000) (hs : x+y≤(radius:ℚ)) :
    2400000000≤evalQ fKnots x+evalQ fKnots y+evalQ ks (x-y)+evalQ ks (x+y) := by
  obtain ⟨i,hi,hilo,hihi,hival⟩ := standard_piece_exists fKnots fWeights 4000 40
    (by decide) (by decide) (by decide) standard_segments.1 x (by linarith) hx
  obtain ⟨j,hj,hjlo,hjhi,hjval⟩ := standard_piece_exists fKnots fWeights 4000 40
    (by decide) (by decide) (by decide) standard_segments.1 y hy (le_trans hyx hx)
  obtain ⟨d,hd,hdlo,hdhi,hdval⟩ := standard_piece_exists ks ws radius n hks hstart hend hseg
    (x-y) (by linarith) (by linarith)
  obtain ⟨s,hsn,hslo,hshi,hsval⟩ := standard_piece_exists ks ws radius n hks hstart hend hseg
    (x+y) (by linarith) hs
  rw [hival,hjval,hdval,hsval]
  apply certified_cell_bound radius ws n i j d s (hrows ⟨i,hi⟩) hj hd hsn x y
  · exact ⟨by simpa [standardSegment] using hilo,hihi⟩
  · exact ⟨by simpa [standardSegment] using hjlo,hjhi⟩
  · exact ⟨by simpa [standardSegment] using hdlo,hdhi⟩
  · exact ⟨by simpa [standardSegment] using hslo,hshi⟩

theorem absolute_diagonal_pair (x y : ℚ) :
    (|x-y|=abs (|x|-|y|) ∧ |x+y|=|x|+|y|) ∨
    (|x+y|=abs (|x|-|y|) ∧ |x-y|=|x|+|y|) := by
  rcases le_total 0 x with hx | hx <;> rcases le_total 0 y with hy | hy
  · left
    simp [abs_of_nonneg hx,abs_of_nonneg hy,abs_of_nonneg (show 0≤x+y by linarith)]
  · right
    rw [abs_of_nonneg hx,abs_of_nonpos hy]
    constructor
    · congr 1
      ring
    · rw [abs_of_nonneg (by linarith)]
      ring
  · right
    rw [abs_of_nonpos hx,abs_of_nonneg hy]
    constructor
    · rw [show -x-y=-(x+y) by ring,abs_neg]
    · rw [abs_of_nonpos (by linarith)]
      ring
  · left
    rw [abs_of_nonpos hx,abs_of_nonpos hy]
    constructor
    · rw [show -x- -y=-(x-y) by ring,abs_neg]
    · rw [abs_of_nonpos (by linarith)]
      ring

theorem whole_region_of_triangle (F P : ℚ → ℚ) (radius : ℚ)
    (htriangle : ∀ x y : ℚ, 0≤y → y≤x → x≤4000 → x+y≤radius →
      2400000000≤F x+F y+P (x-y)+P (x+y))
    (x y : ℚ) (hx : |x|≤4000) (hy : |y|≤4000)
    (hd : |x-y|≤radius) (hs : |x+y|≤radius) :
    2400000000≤F |x|+F |y|+P |x-y|+P |x+y| := by
  have hpair := absolute_diagonal_pair x y
  have hr : |x|+|y|≤radius := by
    rcases hpair with hpair | hpair
    · simpa only [hpair.2] using hs
    · simpa only [hpair.2] using hd
  have hbase : 2400000000≤F |x|+F |y|+P (abs (|x|-|y|))+P (|x|+|y|) := by
    rcases le_total |y| |x| with h | h
    · simpa only [abs_of_nonneg (sub_nonneg.mpr h)] using
        htriangle |x| |y| (abs_nonneg y) h hx hr
    · have h' := htriangle |y| |x| (abs_nonneg x) h hy (by linarith)
      have hdiff : abs (|x|-|y|)=|y|-|x| := by rw [abs_of_nonpos (by linarith)]; ring
      rw [hdiff]
      have hsum : |y|+|x|=|x|+|y| := by ring
      rw [hsum] at h'
      linarith
  rcases hpair with hpair | hpair
  · simpa only [hpair.1,hpair.2] using hbase
  · rw [hpair.1,hpair.2]
    linarith

end QueenDomination.Certificate


==> anc/lean/QueenDomination/WeightTotals.lean <==
import QueenDomination.ParityCapacity

namespace QueenDomination.Certificate

def areaTotal (ks : List (ℤ×ℤ)) : ℚ :=
  ((segments ks).map (fun s => (segmentAreaInt s:ℚ))).sum
def maxTotal (ks : List (ℤ×ℤ)) : ℚ :=
  ((segments ks).map (fun s => (segmentMax s:ℚ))).sum

theorem fixed_weight_totals :
    areaTotal fKnots=1806922680000 ∧ maxTotal fKnots=19171845600 ∧
    areaTotal lKnots=5464555080000 ∧ maxTotal lKnots=55725676800 ∧
    areaTotal sKnots=505540656000 ∧ maxTotal sKnots=5536500000 := by decide +kernel

theorem f_segments_valid : ∀ s∈segments fKnots,segmentValid s := by
  intro s hs
  exact of_decide_eq_true (List.all_eq_true.mp all_segments_valid.1 s hs)
theorem l_segments_valid : ∀ s∈segments lKnots,segmentValid s := by
  intro s hs
  exact of_decide_eq_true (List.all_eq_true.mp all_segments_valid.2.1 s hs)
theorem s_segments_valid : ∀ s∈segments sKnots,segmentValid s := by
  intro s hs
  exact of_decide_eq_true (List.all_eq_true.mp all_segments_valid.2.2 s hs)

end QueenDomination.Certificate


==> anc/lean/QueenDomination/WholeWeightBound.lean <==
import QueenDomination.AllCellWitnesses
import QueenDomination.WeightRegion

namespace QueenDomination.Certificate

theorem long_whole_bound (x y : ℚ) (hx : |x|≤4000) (hy : |y|≤4000)
    (hd : |x-y|≤6312) (hs : |x+y|≤6312) :
    2400000000≤evalQ fKnots |x|+evalQ fKnots |y|+
      evalQ lKnots |x-y|+evalQ lKnots |x+y| := by
  apply whole_region_of_triangle (evalQ fKnots) (evalQ lKnots) 6312 ?_ x y hx hy hd hs
  intro a b hb hba ha hab
  exact region_bound_of_rows lKnots lWeights 6312 64 (by decide) (by decide)
    (by decide) standard_segments.2.1 long_rows_certified a b hb hba ha hab

theorem short_whole_bound (x y : ℚ) (hx : |x|≤4000) (hy : |y|≤4000)
    (hd : |x-y|≤1696) (hs : |x+y|≤1696) :
    2400000000≤evalQ fKnots |x|+evalQ fKnots |y|+
      evalQ sKnots |x-y|+evalQ sKnots |x+y| := by
  apply whole_region_of_triangle (evalQ fKnots) (evalQ sKnots) 1696 ?_ x y hx hy hd hs
  intro a b hb hba ha hab
  exact region_bound_of_rows sKnots sWeights 1696 17 (by decide) (by decide)
    (by decide) standard_segments.2.2 short_rows_certified a b hb hba ha hab

end QueenDomination.Certificate


==> anc/lean/README.md <==
# Orthodox queen domination: 完整主定理的 Lean 证明

状态：2026-09-10，主定理 2.3 已完成并编译通过。

## 已证明的最终结论

对任意 n≥400001 和有限皇后集合 C，若 C 是 n×n 棋盘上的 orthodox 支配集，则

    |C| > (40001/80000)n − 2.

`Definitions.lean` 中的 `Orthodox` 包含实际棋盘内位置、对所有格子的支配，以及存在一类全占据的行和一类全占据的列。行列奇偶可以相同或不同；皇后可以互相攻击并位于边界。

最终声明在 `QueenDomination/MainTheorem.lean`：

```lean
theorem pcover_density_core : PCoverDensityCore
theorem main_theorem : MainTheoremStatement
theorem orthodox_density_gap (n : ℕ) (C : Finset Square)
    (hn : 400001≤n) (hC : Orthodox n C) :
    (40001:ℚ)/80000*(n:ℚ)-2 < (C.card:ℚ)
```

此前 `main_of_pcover_density_core` 的显式密度前提已经由 `pcover_density_core` 证明。该模块化转移引理继续保留，最终定理不带这个额外前提。

## 三组实质工作：全部关闭

| 工作 | 已完成的数学链条 | 主要文件 |
|---|---|---|
| 实际棋盘到密度模型 | p-cover 分类；必需线代表选择；重复占线的矩预算；Type A 半径；Type B 排除 | Classification、LineAccounting、BoardMoments、CoreStructure |
| 有限证书到整个允许区域 | 分段线性插值；全部区间组合覆盖；非负线性组合见证的可靠性；全平面对称归约 | Piecewise、AffineCertificate、CellCoverage、CellWitnessLong/Short、WholeWeightBound |
| 格点总权重与最终矛盾 | 任意有限平移格点的梯形求和界；代表点奇偶和单射性；六组权重容量；补全和棋盘扩张 | LatticeIntervals、PiecewiseCapacity、ParityCapacity、RepresentativeGeometry、ChargingCapacity、BoardCharging、MainTheorem |

数值见证覆盖长、短两类各 25600 个索引组合，其中越界组合由覆盖引理排除。见证生成器仅负责提供候选整数；每个见证均由 Lean 内核逐项检查，最终定理不信任生成器或外部求解器。原有限顶点检查也保留。

## 求和证明及精确常数

采用分段线性函数的有限梯形估计：单段格点和至多为该段面积除以格距，加两端最大值。对镜像和全部段求和，得到

    |G|T ≤ kJ + E,
    T = 1000000, J = 399330879/200,
    E = 134056704.

这替代原稿基于总变差的较小误差预算 15382564。新的误差界仍给出严格正余量

    (2−3/4000)T − J − (E+2T)/100000 = 30875949/25000 > 0.

主定理的密度系数和 n≥400001 门槛保持不变。当前主稿第 6 节与这一证明一致。
Lean 中坐标和函数值分别按 4000、2400 精确缩放，避开不必要的分母；
`WeightTotals.lean` 核验缩放后的全部梯形面积和端点最大值。

形式化处理的是全部实际棋盘需要的有理坐标与有限梯形面积。没有另行证明一般实函数的积分或有界变差理论。

## 检查结果与范围

- Lean 4.33.0；mathlib v4.33.0，锁定提交
  `db584cd6d46c92f209a44c0f1c829460d327499d`。
- 完整 `lake build` 成功，1014 个构建任务；`AxiomAudit.lean` 成功。
- 最终定理的公理依赖恰为标准的 `propext`、`Classical.choice`、`Quot.sound`。
- 证明源文件没有 `sorry`、`admit`、自定义公理或 `native_decide`。
- 固定证书通过 `decide +kernel` 等内核归约证明；最终定理也保留了实际棋盘语义。
- 124 个权重与论文证书相同，主定理证明过程不读取外部 Python 运行结果。
- 独立数学复核指从定义重推并用不同证明机制核验；没有另行声称外部研究者审签。
- Q221 构造、orthodoxy-defect 的完整精确公式和其他独立渐近推论没有逐一单列为 Lean 定理。
  这里交付的是主定理 2.3 的完整形式化及其全部依赖。

数学证明闭合的置信度：高。文献优先权的结论另见研究记录，整体为中。

## 重现

在本目录运行：

```text
lake build
lake env lean AxiomAudit.lean
```

`lean-toolchain`、`lakefile.toml` 和 `lake-manifest.json` 固定依赖版本。
首次获取 mathlib 后可用 `lake exe cache get` 下载编译缓存。固定分区见证首次检查需要数分钟至数十分钟，取决于并行度和机器；未修改时后续构建复用结果。

当前工作区的隔离工具链：

```powershell
$taskLeanBin = (Resolve-Path '../../work/lean_toolchain/lean-4.33.0-windows/bin').Path
$env:PATH = $taskLeanBin + [IO.Path]::PathSeparator + $env:PATH
lake.exe build
lake.exe env lean AxiomAudit.lean
```

本轮没有推送 GitHub、修改 arXiv 或操作期刊投稿。原冻结版本继续保留。


==> anc/lean/generate_cell_witnesses.py <==
"""Bounded rational-interpolation witnesses for this manuscript's fixed data.

This produces integer Farkas multipliers, subsequently rechecked by Lean.
It neither changes the weights nor optimizes a queen configuration.
Output is JSON on stdout; source files are edited separately with apply_patch.
"""
import itertools
import json
import sys
from pathlib import Path

NORMALS = [(1, 0), (-1, 0), (0, 1), (0, -1),
           (1, -1), (-1, 1), (1, 1), (-1, -1)]


def det(a, b):
    return a[0]*b[1]-a[1]*b[0]


def empty_patterns():
    patterns = []
    for i, j in itertools.combinations(range(8), 2):
        if tuple(-x for x in NORMALS[i]) == NORMALS[j]:
            patterns.append([(i, 1), (j, 1)])
    for i, j, k in itertools.combinations(range(8), 3):
        ds = [det(NORMALS[j], NORMALS[k]),
              det(NORMALS[k], NORMALS[i]), det(NORMALS[i], NORMALS[j])]
        for sign in [1, -1]:
            q = [sign*d for d in ds]
            if min(q) > 0:
                patterns.append(list(zip([i, j, k], q)))
    return patterns


def segment(w, r, i):
    a, b = 100*i, min(100*(i+1), r)
    t = 2400//(b-a)
    assert t*(b-a) == 2400
    u, v = w[i:i+2]
    return a, b, t*(v-u), t*(u*b-v*a)


def cell(wf, wd, radius, i, j, v, w, patterns):
    d, s = i-j-2+v, i+j-1+w
    if not (0 <= d < len(wd)-1 and 0 <= s < len(wd)-1):
        return 0
    sx, sy = segment(wf, 4000, i), segment(wf, 4000, j)
    sd, ss = segment(wd, radius, d), segment(wd, radius, s)
    constants = [-sx[0], sx[1], -sy[0], sy[1],
                 -sd[0], sd[1], -ss[0], ss[1]]
    A, B = sx[2]+sd[2]+ss[2], sy[2]-sd[2]+ss[2]
    C = sx[3]+sy[3]+sd[3]+ss[3]-2400000000
    if A == B == 0 and C >= 0:
        return 1
    for a in range(8):
        for b in range(8):
            D = det(NORMALS[a], NORMALS[b])
            if not D:
                continue
            na = 2*det((A, B), NORMALS[b])
            nb = 2*det(NORMALS[a], (A, B))
            assert na % D == 0 and nb % D == 0
            la, lb = na//D, nb//D
            if min(la, lb) >= 0 and 2*C >= la*constants[a]+lb*constants[b]:
                return 2+8*a+b
    for n, pattern in enumerate(patterns):
        if sum(lam*constants[a] for a, lam in pattern) < 0:
            return 66+n
    raise AssertionError((i, j, d, s, A, B, C, constants))


def main():
    data = json.loads((Path(__file__).parent.parent/'dm_manuscript'/'verification'/'density_certificate.json').read_text())
    patterns = empty_patterns()
    if sys.argv[1] == 'patterns':
        print(json.dumps(patterns))
        return
    kind, start, stop = sys.argv[1], int(sys.argv[2]), int(sys.argv[3])
    wf, wd = data['weights'][0], data['weights'][1 if kind == 'long' else 2]
    radius = 6312 if kind == 'long' else 1696
    codes = [cell(wf, wd, radius, i, j, v, w, patterns)
             for i in range(start, stop) for j in range(40) for v in range(4) for w in range(4)]
    print(json.dumps({'kind': kind, 'start': start, 'stop': stop,
                      'codes': ''.join(chr(35+c) for c in codes),
                      'count': len(codes), 'max': max(codes)}))


if __name__ == '__main__':
    main()


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "db584cd6d46c92f209a44c0f1c829460d327499d",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "orthodox_queen_domination",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "orthodox_queen_domination"
version = "0.1.0"
defaultTargets = ["QueenDomination"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.33.0"

[[lean_lib]]
name = "QueenDomination"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.33.0


==> anc/verification/density_certificate.json <==
{
  "qa": "789/1000",
  "qb": "53/250",
  "step": "1/40",
  "variables": 124,
  "vertices": 1749,
  "status": 0,
  "message": "Optimization terminated successfully. (HiGHS Status 7: Optimal)",
  "objective": 1.9966502219652322,
  "integer_scale": 1000000,
  "exact_minimum_cell_weight": "1000000",
  "exact_integral": "399330879/200",
  "exact_obstruction": true,
  "nodes": [
    [
      "0",
      "1/40",
      "1/20",
      "3/40",
      "1/10",
      "1/8",
      "3/20",
      "7/40",
      "1/5",
      "9/40",
      "1/4",
      "11/40",
      "3/10",
      "13/40",
      "7/20",
      "3/8",
      "2/5",
      "17/40",
      "9/20",
      "19/40",
      "1/2",
      "21/40",
      "11/20",
      "23/40",
      "3/5",
      "5/8",
      "13/20",
      "27/40",
      "7/10",
      "29/40",
      "3/4",
      "31/40",
      "4/5",
      "33/40",
      "17/20",
      "7/8",
      "9/10",
      "37/40",
      "19/20",
      "39/40",
      "1"
    ],
    [
      "0",
      "1/40",
      "1/20",
      "3/40",
      "1/10",
      "1/8",
      "3/20",
      "7/40",
      "1/5",
      "9/40",
      "1/4",
      "11/40",
      "3/10",
      "13/40",
      "7/20",
      "3/8",
      "2/5",
      "17/40",
      "9/20",
      "19/40",
      "1/2",
      "21/40",
      "11/20",
      "23/40",
      "3/5",
      "5/8",
      "13/20",
      "27/40",
      "7/10",
      "29/40",
      "3/4",
      "31/40",
      "4/5",
      "33/40",
      "17/20",
      "7/8",
      "9/10",
      "37/40",
      "19/20",
      "39/40",
      "1",
      "41/40",
      "21/20",
      "43/40",
      "11/10",
      "9/8",
      "23/20",
      "47/40",
      "6/5",
      "49/40",
      "5/4",
      "51/40",
      "13/10",
      "53/40",
      "27/20",
      "11/8",
      "7/5",
      "57/40",
      "29/20",
      "59/40",
      "3/2",
      "61/40",
      "31/20",
      "63/40",
      "789/500"
    ],
    [
      "0",
      "1/40",
      "1/20",
      "3/40",
      "1/10",
      "1/8",
      "3/20",
      "7/40",
      "1/5",
      "9/40",
      "1/4",
      "11/40",
      "3/10",
      "13/40",
      "7/20",
      "3/8",
      "2/5",
      "53/125"
    ]
  ],
  "weights": [
    [
      500000,
      500000,
      489602,
      479203,
      458405,
      437608,
      406411,
      375215,
      333620,
      292025,
      240031,
      188037,
      157078,
      128899,
      103500,
      80880,
      61041,
      43981,
      29702,
      18202,
      9482,
      3541,
      381,
      0,
      2400,
      7579,
      15538,
      26277,
      39796,
      56094,
      75173,
      103277,
      131382,
      149087,
      179285,
      212263,
      248020,
      286558,
      327875,
      371972,
      418849
    ],
    [
      781301,
      781301,
      778521,
      775742,
      770182,
      764622,
      756283,
      747943,
      736824,
      725704,
      711805,
      697906,
      681227,
      664548,
      645089,
      625630,
      603391,
      581152,
      556133,
      531115,
      503316,
      475518,
      444939,
      414361,
      381003,
      347645,
      311507,
      275369,
      250918,
      231666,
      212414,
      198362,
      184310,
      175457,
      166604,
      162951,
      159298,
      170797,
      182297,
      191017,
      199737,
      205678,
      211618,
      214778,
      217939,
      218319,
      218700,
      216300,
      213901,
      208722,
      203543,
      195584,
      187625,
      176886,
      166147,
      152628,
      139109,
      122811,
      106512,
      87434,
      68355,
      46497,
      24639,
      0,
      0
    ],
    [
      0,
      0,
      5200,
      10399,
      20798,
      31197,
      46795,
      62393,
      83191,
      103988,
      129985,
      155982,
      187179,
      218375,
      254771,
      291167,
      332762,
      372693
    ]
  ]
}


==> anc/verification/q221_111_queens.json <==
{
  "board_order": 221,
  "coordinate_system": "centered integer coordinates [-110,110]^2",
  "queen_count": 111,
  "type_a": {
    "p": 1,
    "e": 24,
    "f": 23,
    "u": 31,
    "extra_row": 4,
    "extra_column": 4,
    "extra_sum_diagonals": [-80, 88]
  },
  "queens": [
    [-109,-61],[-107,-43],[-105,-37],[-103,57],[-101,63],[-99,33],
    [-97,-57],[-95,-35],[-93,-9],[-91,17],[-89,11],[-87,37],
    [-85,43],[-83,-3],[-81,75],[-79,69],[-77,-85],[-75,-47],
    [-73,-41],[-71,101],[-69,-49],[-67,-79],[-65,79],[-63,105],
    [-61,35],[-59,-107],[-57,-101],[-55,81],[-53,-45],[-51,-75],
    [-49,55],[-47,93],[-45,67],[-43,109],[-41,-39],[-39,-67],
    [-37,-73],[-35,-99],[-33,-105],[-31,-13],[-29,91],[-27,7],
    [-25,13],[-23,23],[-21,5],[-19,97],[-17,-11],[-15,27],
    [-13,-23],[-11,-29],[-9,83],[-7,-83],[-5,25],[-3,-91],
    [-1,87],[1,-33],[3,-27],[4,4],[5,-87],[7,29],[9,-17],
    [11,21],[13,85],[15,9],[17,-21],[19,95],[21,19],[23,-19],
    [25,3],[27,-97],[29,15],[31,-15],[33,-63],[35,59],[37,51],
    [39,-93],[41,-103],[43,99],[45,89],[47,-81],[49,53],[51,-109],
    [53,65],[55,107],[57,-55],[59,-77],[61,77],[63,-53],[65,61],
    [67,103],[69,-71],[71,39],[73,-95],[75,-89],[77,-7],[79,-25],
    [81,1],[83,-65],[85,45],[87,71],[89,-31],[91,31],[93,73],
    [95,-5],[97,-59],[99,47],[101,-51],[103,-69],[105,49],[107,-1],
    [109,41]
  ]
}


==> anc/verification/verify_density_gap.py <==
"""Exact arithmetic checks for Sections 3--7 of the manuscript.

The infinite-board statements are proved in the manuscript. This program checks
the finite line-weight certificate, comparison margins, and sample identities.
"""

from fractions import Fraction as Q
import json
from pathlib import Path

from verify_geometry import check as check_geometric_certificate


def diagonal_moment(e, u):
    return Q((e + 2*u)**3 + e**3, 3) + (e + 2*u)**2 + Q(e + 4*u, 3)


def check():
    certificate = Path(__file__).with_name("density_certificate.json")
    geometry = check_geometric_certificate(certificate)
    data = json.loads(certificate.read_text(encoding="utf-8"))
    weights = data["weights"]
    variations = [sum(abs(x-y) for x, y in zip(w, w[1:])) for w in weights]
    maxima = [max(w) for w in weights]
    variation_error = 4*(sum(variations) + sum(maxima))
    assert variation_error == 15382564
    segment_maxima = [sum(max(x, y) for x, y in zip(w, w[1:])) for w in weights]
    assert segment_maxima == [7988269, 23219032, 2306875]
    error = 4*sum(segment_maxima)
    assert error == 134056704

    # Small algebra checks cover both integer and half-integer board scales.
    # These supplement the identities proved in the note, rather than proving
    # their universal validity by finite testing.
    for radius in range(1, 81):
        k = Q(radius, 2)
        for p in (0, 1):
            labels = [Q(x, 2) for x in range(-radius, radius+1) if x % 2 == p]
            moment = sum(x*x for x in labels)
            if len(labels) == 2*k+1:
                assert moment == Q(2, 3)*k**3 + k*k + k/3
            else:
                assert len(labels) == 2*k
                assert moment == Q(2, 3)*k**3 - k/6
    for e in range(21):
        for u in range(21):
            explicit = 2*sum(j*j for j in range(1, e+1))
            explicit += 2*sum((e+2*j)**2 for j in range(1, u+1))
            assert diagonal_moment(e, u) == explicit
            for f in range(e+1):
                a = Q(e+f, 4)+u
                b = Q(e+f, 4)
                v, delta = a+b, e-f
                combined = Q(16, 3)*(a**3+b**3)+v*delta**2
                combined += 8*a*a+Q(delta**2, 2)+(8*a-4*b)/3
                assert combined == diagonal_moment(e, u)+diagonal_moment(f, u)

    # Check the long-long / short-short implication in both parity branches.
    for X in range(-12, 13):
        for Y in range(-12, 13):
            if X % 2 != Y % 2:
                continue
            p = X % 2
            d, s = (Y-X)//2, (X+Y)//2
            for e in range(4):
                for f in range(4):
                    if (e+f) % 2 == p:
                        assert ((d-e) % 2 == 0) == ((s-f) % 2 == 0)

    eta, tau = Q(1, 4000), Q(1, 100000)
    vmin, vmax, h = 1-tau, 1+eta/2, eta+tau
    a0, b0 = Q(789, 1000)-h/4, Q(53, 250)-h/4
    assert vmin/2 < a0 < vmin
    assert 0 < b0 < vmax/2
    upper = Q(8, 3)+4*eta+4*tau+Q(4, 3)*tau*tau
    correction = vmax*h*h+8*vmax*vmax*tau+h*h*tau/2+Q(8, 3)*vmax*tau*tau
    lower = Q(8, 3)-8*eta-8*tau-Q(2, 3)*tau*tau-correction
    long_margin = Q(16, 3)*(a0**3+(vmin-a0)**3)-upper
    short_margin = lower-Q(16, 3)*((vmax-b0)**3+b0**3)
    threshold, integral = Q(geometry["minimum_cell_weight"]), Q(geometry["weighted_integral"])
    weight_margin = (2-3*eta)*threshold-integral-(error+2*threshold)*tau
    type_b_margin = Q(8, 3)-Q(2, 3)*tau*tau
    type_b_margin -= Q(4, 3)*vmax**3+2*vmax*vmax*tau+Q(2, 3)*vmax*tau*tau+8*eta
    assert long_margin == Q(338621680389, 250000000000000)
    assert short_margin == Q(556961968703, 250000000000000)
    assert weight_margin == Q(30875949, 25000)
    assert type_b_margin == Q(53232530627883, 40000000000000)
    assert min(long_margin, short_margin, weight_margin, type_b_margin) > 0
    coefficient = (2+eta)/4
    assert coefficient == Q(8001, 16000)
    return {
        "exact_rational_verification": True,
        "geometric_certificate_vertices": geometry["vertices_by_class"],
        "coefficient_count": geometry["coefficient_count"],
        "cell_weight_threshold": str(threshold),
        "weighted_integral": str(integral),
        "variations": variations,
        "maxima": maxima,
        "segment_endpoint_maximum_sums": segment_maxima,
        "uniform_lattice_error": error,
        "alternative_variation_lattice_error": variation_error,
        "excess_ratio_threshold": str(eta),
        "board_scale_threshold": 100000,
        "odd_board_order_threshold": 400001,
        "long_radius_margin": str(long_margin),
        "short_radius_margin": str(short_margin),
        "weight_margin_per_k": str(weight_margin),
        "type_b_moment_margin": str(type_b_margin),
        "asymptotic_p_cover_density_lower_bound": str(coefficient),
        "long_diagonals_occupied_bound": "N > (8001/16000)*(n-1)",
        "unrestricted_p_cover_bound": "N > (8001/16000)*(n-1)-1",
        "scope": "p in {0,1}; all odd n above threshold; attacking queens permitted",
        "generality_limit": "p-covers, not arbitrary dominating or relaxed p-cover sets",
    }


if __name__ == "__main__":
    print(json.dumps(check(), indent=2))


==> anc/verification/verify_geometry.py <==
"""Verify the piecewise-linear certificate in Appendix A exactly.

This reuses the research checker, retaining only the geometry and integration
needed for the consolidated manuscript. It uses the Python standard library.
"""

from bisect import bisect_left
from fractions import Fraction as F
from itertools import combinations
import json
from pathlib import Path


def value(nodes, weights, x):
    i = bisect_left(nodes, x)
    assert i < len(nodes) and x >= 0
    if nodes[i] == x:
        return F(weights[i])
    return (weights[i-1]*(nodes[i]-x)+weights[i]*(x-nodes[i-1]))/(nodes[i]-nodes[i-1])


def check(path):
    data = json.loads(Path(path).read_text(encoding="utf-8"))
    qa, qb = F(data["qa"]), F(data["qb"])
    assert (qa, qb) == (F(789, 1000), F(53, 250))
    nodes = [[F(x) for x in values] for values in data["nodes"]]
    weights = data["weights"]
    assert len(nodes) == len(weights) == 3
    for xs, ys, end in zip(nodes, weights, (F(1), 2*qa, 2*qb)):
        assert len(xs) == len(ys) >= 2 and xs[0] == 0 and xs[-1] == end
        assert all(a < b for a, b in zip(xs, xs[1:]))
        assert all(type(y) is int and y >= 0 for y in ys)
    minimum = None
    counts = []
    for family in (1, 2):
        # These are exactly the break lines of f(x), f(y), g(x-y), g(x+y).
        lines = [(1, 0, t) for t in nodes[0]]+[(0, 1, t) for t in nodes[0]]
        lines += [(1, -1, t) for t in nodes[family]]+[(1, 1, t) for t in nodes[family]]
        points = set()
        for first, second in combinations(lines, 2):
            a, b, t = first
            c, d, u = second
            determinant = a*d-b*c
            if not determinant:
                continue
            x, y = (t*d-b*u)/determinant, (a*u-t*c)/determinant
            if y >= 0 and x >= y and x <= 1 and x+y <= nodes[family][-1]:
                points.add((x, y))
        assert points
        counts.append(len(points))
        for x, y in points:
            w = value(nodes[0], weights[0], x)+value(nodes[0], weights[0], y)
            w += value(nodes[family], weights[family], x-y)
            w += value(nodes[family], weights[family], x+y)
            minimum = w if minimum is None else min(minimum, w)
    integrals = [sum((b-a)*(u+v)/2 for a, b, u, v in zip(xs, xs[1:], ys, ys[1:]))
                 for xs, ys in zip(nodes, weights)]
    integral = 4*integrals[0]+2*integrals[1]+2*integrals[2]
    variations = [sum(abs(a-b) for a, b in zip(ws, ws[1:])) for ws in weights]
    return {"coefficient_count": sum(map(len, weights)),
            "vertices_by_class": counts,
            "minimum_cell_weight": str(minimum),
            "weighted_integral": str(integral),
            "total_variations": variations}


==> anc/verification/verify_q221.py <==
"""Independent standard-library verifier for the Q221 coordinate certificate.

This verifier deliberately does not import any search or SAT code.  It reads
only the emitted JSON certificate and recomputes every mathematical property
needed for the finite cover and the border-free Type-A application.
"""

from __future__ import annotations

import argparse
import hashlib
import json
from collections import Counter
from pathlib import Path


N = 221
K = 55
E = 24
F = 23
U = 31
C = 4
P = 1
HALF = N // 2
EXTRA_SUMS = {-80, 88}
MOMENT_RHS = 14080


def expected_diagonals() -> tuple[set[int], set[int]]:
    differences = {2 * value for value in range(-E, E + 1)}
    sums = {2 * value for value in range(-F, F + 1)}
    for index in range(1, U + 1):
        differences.update((2 * E + 4 * index, -(2 * E + 4 * index)))
        sums.update((2 * F + 4 * index, -(2 * F + 4 * index)))
    sums.update(EXTRA_SUMS)
    return differences, sums


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", type=Path, required=True)
    parser.add_argument("--out", type=Path, required=True)
    args = parser.parse_args()

    raw = args.input.read_bytes()
    payload = json.loads(raw.decode("utf-8"))
    queens = [tuple(map(int, cell)) for cell in payload["queens"]]

    expected_orthogonals = Counter(range(-109, 110, 2))
    expected_orthogonals[C] += 1
    expected_differences, expected_sums = expected_diagonals()

    rows = Counter(y for x, y in queens)
    columns = Counter(x for x, y in queens)
    differences = Counter(y - x for x, y in queens)
    sums = Counter(x + y for x, y in queens)
    row_set = set(rows)
    column_set = set(columns)
    difference_set = set(differences)
    sum_set = set(sums)

    attacked_pairs: list[list[int]] = []
    for first, (x1, y1) in enumerate(queens):
        for second in range(first + 1, len(queens)):
            x2, y2 = queens[second]
            if x1 == x2 or y1 == y2 or abs(x1 - x2) == abs(y1 - y2):
                attacked_pairs.append([first, second])

    uncovered: list[list[int]] = []
    p_cover_failures: list[list[int]] = []
    for x in range(-HALF, HALF + 1):
        for y in range(-HALF, HALF + 1):
            if not (
                x in column_set
                or y in row_set
                or y - x in difference_set
                or x + y in sum_set
            ):
                uncovered.append([x, y])
            # For p=1, the original definition requires every even-even
            # square to lie on an occupied diagonal, regardless of whether
            # an occupied row or column also covers that square.
            if x % 2 == 0 and y % 2 == 0 and not (
                y - x in difference_set or x + y in sum_set
            ):
                p_cover_failures.append([x, y])

    expected_type_a = {
        "p": P,
        "e": E,
        "f": F,
        "u": U,
        "extra_row": C,
        "extra_column": C,
        "extra_sum_diagonals": sorted(EXTRA_SUMS),
    }
    declared_type_a = dict(payload.get("type_a", {}))
    if "extra_sum_diagonals" in declared_type_a:
        declared_type_a["extra_sum_diagonals"] = sorted(
            declared_type_a["extra_sum_diagonals"]
        )

    checks = {
        "declared_board_order_221": payload.get("board_order") == N,
        "declared_queen_count_111": payload.get("queen_count") == 111,
        "declared_type_a_parameters_exact": declared_type_a == expected_type_a,
        "queen_count_111": len(queens) == 111,
        "coordinates_unique": len(set(queens)) == len(queens),
        "inside_board": all(
            -HALF <= x <= HALF and -HALF <= y <= HALF for x, y in queens
        ),
        "border_free": all(abs(x) < HALF and abs(y) < HALF for x, y in queens),
        "p_orthodox_rows_and_columns": all(
            value in row_set and value in column_set
            for value in range(-HALF, HALF + 1)
            if value % 2 == P
        ),
        "row_multiset_exact": rows == expected_orthogonals,
        "column_multiset_exact": columns == expected_orthogonals,
        "difference_multiset_exact": differences == Counter(expected_differences),
        "sum_multiset_exact": sums == Counter(expected_sums),
        "both_long_diagonals_occupied": 0 in difference_set and 0 in sum_set,
        "type_a_parameter_e_equals_f_plus_1": E == F + 1,
        "type_a_parameter_u_equals_k_minus_e": U == K - E,
        "type_a_parity_condition": (E + F) % 2 == P,
        "type_a_size_condition": 2 * (E + F + 2 * U) >= N - 5,
        "p_cover_diagonal_condition": not p_cover_failures,
        "extra_sum_linear_identity": sum(EXTRA_SUMS) == 2 * C,
        "extra_sum_quadratic_identity": (
            sum(value * value for value in EXTRA_SUMS) - 4 * C * C
            == MOMENT_RHS
        ),
        "independent": not attacked_pairs,
        "full_board_covered": not uncovered,
    }

    canonical = json.dumps(
        sorted(queens), separators=(",", ":"), ensure_ascii=True
    ).encode("ascii")
    report = {
        "status": "PASS" if all(checks.values()) else "FAIL",
        "checks": checks,
        "input_sha256": hashlib.sha256(raw).hexdigest(),
        "coordinate_sha256": hashlib.sha256(canonical).hexdigest(),
        "queen_count": len(queens),
        "covered_square_count": N * N - len(uncovered),
        "uncovered_square_count": len(uncovered),
        "attacking_pair_count": len(attacked_pairs),
        "boundary_queen_count": sum(
            abs(x) == HALF or abs(y) == HALF for x, y in queens
        ),
        "p_cover_failure_count": len(p_cover_failures),
        "type_a_lhs": E + F + 2 * U,
        "type_a_rhs": (N - 5) / 2,
        "asymptotic_domination_coefficient": {
            "numerator": len(queens) + 1,
            "denominator": N,
            "decimal": (len(queens) + 1) / N,
        },
        "coordinates": [list(cell) for cell in sorted(queens)],
        "uncovered_sample": uncovered[:20],
        "p_cover_failure_sample": p_cover_failures[:20],
        "attacking_pair_sample": attacked_pairs[:20],
    }
    args.out.parent.mkdir(parents=True, exist_ok=True)
    args.out.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print(
        json.dumps(
            {
                key: report[key]
                for key in (
                    "status",
                    "queen_count",
                    "covered_square_count",
                    "uncovered_square_count",
                    "attacking_pair_count",
                    "boundary_queen_count",
                    "p_cover_failure_count",
                    "input_sha256",
                    "coordinate_sha256",
                    "type_a_lhs",
                    "type_a_rhs",
                    "asymptotic_domination_coefficient",
                )
            },
            indent=2,
        )
    )
    if report["status"] != "PASS":
        raise SystemExit(1)


if __name__ == "__main__":
    main()

